Heat asymptotics for nonminimal Laplace type operators and application to noncommutative tori

Let $P$ be a Laplace type operator acting on a smooth hermitean vector bundle $V$ of fiber $\mathbb{C}^N$ over a compact Riemannian manifold given locally by $P= - [g^{\mu\nu} u(x)\partial_\mu\partial_\nu + v^\nu(x)\partial_\nu + w(x)]$ where $u,\,v^\nu,\,w$ are $M_N(\mathbb{C})$-valued functions with $u(x)$ positive and invertible. For any $a \in \Gamma(\text{End}(V))$, we consider the asymptotics $\text{Tr} (a e^{-tP}) \underset{t \downarrow 0^+}{\sim} \,\sum_{r=0}^\infty a_r(a, P)\,t^{(r-d)/2}$ where the coefficients $a_r(a, P)$ can be written locally as $a_r(a, P)(x) = \text{tr}[a(x) \mathcal{R}_r(x)]$. The computation of $\mathcal{R}_2$ is performed opening the opportunity to calculate the modular scalar curvature for noncommutative tori.

==> anc/Heat_trace_computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    323830,       8920]
NotebookOptionsPosition[    310597,       8486]
NotebookOutlinePosition[    311738,       8521]
CellTagsIndexPosition[    311695,       8518]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "Heat", " ", "asymptotics", " ", "for", " ", "nonminimal", " ", "Laplace", 
   " ", "type", " ", "operators", " ", "and", " ", "application", " ", "to", 
   " ", "noncommutative", " ", "tori"}], "Title"]], "Input",
 CellChangeTimes->{3.7082406241904783`*^9, 
  3.708240741998218*^9},ExpressionUUID->"60c7520e-67eb-4e3e-bc59-\
3d51e98f8137"],

Cell["\<\
This notebook was created with Mathematica version 11.

The next Input permits to quit the kernel and start a fresh new session.\
\>", "Text",
 CellChangeTimes->{{3.704043726906075*^9, 3.704043756753932*^9}, {
  3.70410585366464*^9, 3.704105855855229*^9}, {3.708240604539277*^9, 
  3.70824061878953*^9}},ExpressionUUID->"69620e19-a7ad-4c86-9d96-\
d690f1e1b7fa"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.701414020860344*^9, 3.701414022902398*^9}},
 ExpressionUUID -> "99f90813-2ba9-466e-8d33-7526671aead7"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.7041058702480803`*^9, 3.704105872240005*^9}}],

Cell[TextData[{
 "Authors: Bruno Iochum and Thierry Masson\nAix Marseille Univ, Universit\
\[EAcute] de Toulon, CNRS, CPT, Marseille, France\n\nIt is a supplemental \
material to the paper entitled: \[OpenCurlyDoubleQuote]Heat asymptotics for \
nonminimal Laplace type operators and application to noncommutative tori\
\[CloseCurlyDoubleQuote]\[LineSeparator]This notebooks proves, by direct \
computations, some results established in the paper.\n\nDetails of the \
methods can be found also in\nB. Iochum and T. Masson. \
\[OpenCurlyDoubleQuote]Heat trace for Laplace type operators with non-scalar \
symbols\[CloseCurlyDoubleQuote]. Journal of Geometry and Physics, 116:90\
\[Dash]118, 2017.\n\nThe operator we start with is:\n",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"P", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["g", "\[Mu]\[Nu]"]}], "u", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Mu]"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Nu]"], " ", 
         RowBox[{"-", " ", 
          SuperscriptBox["v", "\[Mu]"]}]}]}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Mu]"], " ", 
        RowBox[{"-", " ", "w"}]}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["g", "\[Mu]\[Nu]"]}], "u", " ", 
       RowBox[{
        SubscriptBox["\[Del]", "\[Mu]"], " ", 
        RowBox[{
         SubscriptBox["\[Del]", "\[Nu]"], " ", 
         RowBox[{"-", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "\[Nu]"], " ", "+", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Del]", "\[Mu]"], " ", "u"}], ")"}]}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], 
                SuperscriptBox["\[Alpha]", "\[Nu]"]}], "-", 
               SuperscriptBox["\[Beta]", "\[Nu]"]}], "]"}], " ", "u"}]}], 
           ")"}]}]}]}], 
       RowBox[{
        SubscriptBox["\[Del]", "\[Nu]"], " ", 
        RowBox[{"-", " ", "q"}]}]}]}]}], "DisplayFormula"], TraditionalForm]],
  ExpressionUUID->"68c2f4f6-f346-4d8b-83b9-b888dc41bcd3"],
 " \nThe positive number ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"d", "/", "2"}]}], TraditionalForm]],ExpressionUUID->
  "12ba958d-c1ff-486f-82b7-909f240846fa"],
 " is used as a global parameter, where ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "9c97400f-ba04-42f2-9068-b8f16419c014"],
 " is the dimension of the base space."
}], "Text",
 CellChangeTimes->{{3.703485847303582*^9, 3.703485867327132*^9}, {
  3.703495900356914*^9, 3.703495909169401*^9}, {3.703525179088291*^9, 
  3.7035254284379797`*^9}, {3.703609630209597*^9, 3.703609711300089*^9}, {
  3.703866430054331*^9, 3.703866434267891*^9}, {3.703866529498111*^9, 
  3.703866545240492*^9}, {3.7038667302307262`*^9, 3.703866949260528*^9}, {
  3.70390789162597*^9, 3.703907959198728*^9}, {3.704105767097505*^9, 
  3.704105819909046*^9}, {3.704105852403195*^9, 3.704105878119617*^9}, {
  3.704106616967952*^9, 3.704106646960608*^9}, {3.7041069732182083`*^9, 
  3.70410698341576*^9}, {3.708240761237911*^9, 3.708240765134349*^9}, {
  3.70824085251196*^9, 
  3.708240853382896*^9}},ExpressionUUID->"69b89836-de66-45b6-8e87-\
05720a94113d"],

Cell["\<\
The following Inputs can be evaluated globally (one after another) by \
selecting the right vertical lines of each sections and pressing Shift+Return.\
\>", "Text",
 CellChangeTimes->{{3.704043765027822*^9, 3.704043874089322*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.7034733013724813`*^9, 3.703473308960043*^9}},
 ExpressionUUID -> "efa14804-211c-467f-af56-27c51c5a5990"],

Cell[CellGroupData[{

Cell["General assumptions and parametrization", "Subsection",
 CellChangeTimes->{{3.703473362354933*^9, 3.703473372106395*^9}},
 ExpressionUUID -> "8bae4a68-036f-4980-977a-00990fbd0a84"],

Cell[BoxData[{
 RowBox[{"<<", "Notation`"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["r", "0"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["r", "1"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Symbolize", "[", 
   TemplateBox[{SubscriptBox["r", "2"]},
    "NotationTemplateTag"], "]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["r", "3"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["r", "4"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["y", "1"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["y", "2"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SuperscriptBox["g", "\[Mu]\[Nu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SuperscriptBox["h", "\[Mu]\[Nu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SuperscriptBox["h", "\[Nu]\[Mu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SuperscriptBox["f", "\[Mu]\[Nu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["\[Alpha]", "\[Mu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["\[Beta]", "\[Mu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["\[Alpha]", "\[Nu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["\[Beta]", "\[Nu]"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Symbolize", "[", 
  TemplateBox[{SubscriptBox["\[Tau]", "1"]},
   "NotationTemplateTag"], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Symbolize", "[", 
   TemplateBox[{SubscriptBox["\[Tau]", "2"]},
    "NotationTemplateTag"], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", "Reals"}], "]"}], " ", "&&", " ", 
    RowBox[{"Element", "[", 
     RowBox[{
      SubscriptBox["r", "1"], ",", " ", "Reals"}], "]"}], "&&", " ", 
    RowBox[{"Element", "[", 
     RowBox[{
      SubscriptBox["r", "2"], ",", " ", "Reals"}], "]"}], "&&", " ", 
    RowBox[{"Element", "[", 
     RowBox[{
      SubscriptBox["r", "3"], ",", " ", "Reals"}], "]"}], " ", "&&", " ", 
    RowBox[{"Element", "[", 
     RowBox[{
      SubscriptBox["r", "4"], ",", " ", "Reals"}], "]"}], " ", "&&", 
    RowBox[{
     SubscriptBox["r", "0"], ">", "0"}], "&&", 
    RowBox[{
     SubscriptBox["r", "1"], ">", "0"}], "&&", 
    RowBox[{
     SubscriptBox["r", "2"], ">", "0"}], "&&", 
    RowBox[{
     SubscriptBox["r", "3"], ">", "0"}], "&&", 
    RowBox[{
     SubscriptBox["r", "4"], ">", "0"}], "&&", 
    RowBox[{"\[Alpha]", ">", "0"}], " ", "&&", "  ", 
    RowBox[{"m", ">", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6970202639337177`*^9, 3.6970202650678873`*^9}, {
   3.698742085555904*^9, 3.698742087130204*^9}, {3.699878134030404*^9, 
   3.6998782111865683`*^9}, {3.700027021564294*^9, 3.700027071274448*^9}, {
   3.703473979605475*^9, 3.7034739799898043`*^9}, {3.7034807553284492`*^9, 
   3.7034807557195*^9}, {3.703480857165703*^9, 3.703480857589134*^9}, {
   3.703571000539612*^9, 3.703571028175758*^9}, {3.703571116043261*^9, 
   3.703571128297493*^9}, {3.703571199991396*^9, 3.70357120361724*^9}, {
   3.703906914938758*^9, 3.7039069152996817`*^9}, {3.703906946387103*^9, 
   3.703907010188403*^9}, 3.70410829856854*^9},
 ExpressionUUID -> "0775c876-3fe7-42da-a706-8fed12ec5d33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "=", 
    RowBox[{"2", "m"}]}], TraditionalForm]],
  ExpressionUUID -> "fba5619a-3112-492e-b14b-820bc4787f1f"]
}], "Subsection",
 CellChangeTimes->{{3.703524881919943*^9, 3.703524890642192*^9}},
 ExpressionUUID -> "ffba7c53-23c4-4770-8ce6-b9ed3d94877b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"2", "m"}]}], ";"}]], "Input",
 CellChangeTimes->{3.704106171894619*^9},
 ExpressionUUID -> "9c58297d-2760-4f26-a8dd-641016493012"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definitions of the universal spectral functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]],
  ExpressionUUID -> "5515fc98-ea50-4dfd-bdcc-373f2cc16824"]
}], "Subsection",
 CellChangeTimes->{{3.703473402196697*^9, 3.703473424343687*^9}},
 ExpressionUUID -> "be9afdc7-162f-4a61-907b-649d2563594a"],

Cell[TextData[{
 "The functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]]],
 " are defined in two steps.\nFirst, we consider the defining integrals for \
generic values of the arguments ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["x", "0"], ",", 
     SubscriptBox["x", "1"], ",", "\[Ellipsis]", ",", 
     SubscriptBox["x", "k"]}], ")"}], TraditionalForm]]],
 " and any exponent ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "a"}], TraditionalForm]]],
 ": \n",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{"II\[Alpha]", "[", "k", "]"}], "=", 
     RowBox[{
      StyleBox[
       SubsuperscriptBox["\[Integral]", "0", "1"], "DisplayFormula"], 
      RowBox[{
       StyleBox[
        SubscriptBox["ds", "1"], "DisplayFormula"], 
       RowBox[{
        StyleBox[
         SubsuperscriptBox["\[Integral]", "0", 
          SubscriptBox["s", "1"]], "DisplayFormula"], 
        RowBox[{
         StyleBox[
          SubscriptBox["ds", 
           RowBox[{"2", " "}]], "DisplayFormula"], 
         StyleBox["\[Ellipsis]", "DisplayFormula"], 
         RowBox[{
          StyleBox[
           SubsuperscriptBox["\[Integral]", "0", 
            SubscriptBox["s", 
             RowBox[{"k", "-", "1"}]]], "DisplayFormula"], 
          SuperscriptBox[
           RowBox[{
            StyleBox[
             SubscriptBox["ds", "k"], "DisplayFormula"], 
            StyleBox[" ", "DisplayFormula"], 
            StyleBox["[", "DisplayFormula"], 
            RowBox[{
             SubscriptBox["x", "0"], "+", 
             RowBox[{
              SubscriptBox["s", "1"], "(", 
              RowBox[{
               SubscriptBox["x", "1"], "-", 
               SubscriptBox["x", "0"]}], ")"}], "+", "\[Ellipsis]", "+", 
             RowBox[{
              SubscriptBox["s", "k"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["x", "k"], "-", 
                SubscriptBox["x", 
                 RowBox[{"k", "-", "1"}]]}], ")"}]}]}], "]"}], 
           RowBox[{"-", "a"}]]}]}]}]}]}]}], "DisplayFormula"], 
   TraditionalForm]],
  FontSize->20],
 "\nThese integrations are computed using differences of primitives along the \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "i"], TraditionalForm]]],
 " variables from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", "=", "k"}], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", "=", "1"}], TraditionalForm]]],
 ".\nThen the functions are defined using limits of the arguments ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "0"], ",", 
      SubscriptBox["x", "1"], ",", "\[Ellipsis]", ",", 
      SubscriptBox["x", "k"]}], ")"}], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", "\[Ellipsis]", ",", 
      SubscriptBox["r", "k"]}], ")"}]}], TraditionalForm]]],
 " and limit of the exponent ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "\[Rule]", " ", "\[Alpha]"}], TraditionalForm]]],
 ".\nThese limits permit to take into account equal arguments as well as the \
limit case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", "k"}], TraditionalForm]]],
 ", for which ",
 Cell[BoxData[
  FormBox["log", TraditionalForm]]],
 " functions appear."
}], "Text",
 CellChangeTimes->{{3.704042547769554*^9, 3.704042733018628*^9}, {
   3.704043046610792*^9, 3.704043179274704*^9}, {3.704043264480201*^9, 
   3.704043322687451*^9}, 3.704043420934128*^9, {3.704043937603297*^9, 
   3.7040442230477867`*^9}, {3.704044264020659*^9, 3.704044264198984*^9}, {
   3.7041025311123657`*^9, 3.704102548173685*^9}, {3.704105450592844*^9, 
   3.704105463656539*^9}, {3.704107037315219*^9, 3.704107051169808*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Computation of the integral for k = \>\"", ",", " ", "k"}], "]"}],
       ";"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{
        SubscriptBox["x", "0"], "+", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["s", "i"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["x", "i"], "-", 
             SubscriptBox["x", 
              RowBox[{"i", "-", "1"}]]}], ")"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"II", " ", "=", " ", 
       SuperscriptBox["A", 
        RowBox[{"-", "a"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["s", "0"], "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"II", " ", "=", " ", 
          RowBox[{"Integrate", "[", 
           RowBox[{"II", ",", " ", 
            SubscriptBox["s", "i"]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"IIUp", " ", "=", " ", 
          RowBox[{"II", "/.", 
           RowBox[{
            SubscriptBox["s", "i"], "\[Rule]", " ", 
            SubscriptBox["s", 
             RowBox[{"i", "-", "1"}]]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"IIDown", "=", 
          RowBox[{"II", "/.", 
           RowBox[{
            SubscriptBox["s", "i"], "\[Rule]", " ", "0"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"II", " ", "=", " ", 
          RowBox[{"IIUp", " ", "-", " ", "IIDown"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "k", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"II\[Alpha]", "[", "k", "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"II", " ", "//", "PowerExpand"}], "//", "Simplify"}]}], ";"}],
      "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Nmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I\[Alpha]1", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"II\[Alpha]", "[", "1", "]"}], ",", 
         RowBox[{"a", "\[Rule]", "\[Alpha]"}]}], "]"}], ",", 
       RowBox[{
        SubscriptBox["x", "0"], "\[Rule]", 
        SubscriptBox["r", "0"]}]}], "]"}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", 
      SubscriptBox["r", "1"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I\[Alpha]2", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"II\[Alpha]", "[", "2", "]"}], ",", 
           RowBox[{"a", "\[Rule]", "\[Alpha]"}]}], "]"}], ",", 
         RowBox[{
          SubscriptBox["x", "0"], "\[Rule]", 
          SubscriptBox["r", "0"]}]}], "]"}], ",", 
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["r", "1"]}]}], "]"}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], "\[Rule]", 
      SubscriptBox["r", "2"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I\[Alpha]3", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "3"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Limit", "[", 
            RowBox[{
             RowBox[{"II\[Alpha]", "[", "3", "]"}], ",", 
             RowBox[{"a", "\[Rule]", "\[Alpha]"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["x", "0"], "\[Rule]", 
            SubscriptBox["r", "0"]}]}], "]"}], ",", 
         RowBox[{
          SubscriptBox["x", "1"], "\[Rule]", 
          SubscriptBox["r", "1"]}]}], "]"}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["r", "2"]}]}], "]"}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], "\[Rule]", 
      SubscriptBox["r", "3"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I\[Alpha]4", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "3"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "4"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Limit", "[", 
            RowBox[{
             RowBox[{"Limit", "[", 
              RowBox[{
               RowBox[{"II\[Alpha]", "[", "4", "]"}], ",", 
               RowBox[{"a", "\[Rule]", "\[Alpha]"}]}], "]"}], ",", 
             RowBox[{
              SubscriptBox["x", "0"], "\[Rule]", 
              SubscriptBox["r", "0"]}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["x", "1"], "\[Rule]", 
            SubscriptBox["r", "1"]}]}], "]"}], ",", 
         RowBox[{
          SubscriptBox["x", "2"], "\[Rule]", 
          SubscriptBox["r", "2"]}]}], "]"}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["r", "3"]}]}], "]"}], ",", 
     RowBox[{
      SubscriptBox["x", "4"], "\[Rule]", 
      SubscriptBox["r", "4"]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.695965482872161*^9, 3.695965484096627*^9}, {
   3.6959660431548033`*^9, 3.6959660475883617`*^9}, {3.6959662215670424`*^9, 
   3.6959662236318283`*^9}, {3.696858614392487*^9, 3.696858813775406*^9}, {
   3.696967908826816*^9, 3.696967928831254*^9}, {3.699768258816516*^9, 
   3.699768322421844*^9}, {3.699768382615617*^9, 3.699768492075796*^9}, {
   3.699768530815287*^9, 3.699768653285722*^9}, {3.699769253522171*^9, 
   3.6997692633510513`*^9}, {3.699769366337867*^9, 3.699769376518856*^9}, 
   3.699856336434917*^9, 3.6998563766421967`*^9, {3.6998564067646103`*^9, 
   3.699856409978441*^9}, {3.703473990727734*^9, 3.7034739950845127`*^9}, {
   3.703474028865732*^9, 3.70347405032766*^9}, 3.703480600405498*^9, 
   3.7034843655609007`*^9, {3.7034844051449337`*^9, 3.703484454800811*^9}, {
   3.7035710005981693`*^9, 3.7035710282771378`*^9}, {3.703571116088485*^9, 
   3.7035711283388042`*^9}, {3.703571188908205*^9, 3.703571215483541*^9}, {
   3.703993787357567*^9, 3.703993814052312*^9}, {3.704041337794176*^9, 
   3.704041360251844*^9}, {3.704041516331334*^9, 3.704041573252364*^9}, {
   3.704041661273234*^9, 3.70404188576644*^9}, {3.704042863241858*^9, 
   3.704042870902648*^9}, {3.704043003622987*^9, 3.704043032799411*^9}, {
   3.7040434474083853`*^9, 3.70404346483451*^9}, 3.704043627693797*^9, 
   3.704102574929467*^9, {3.70410597835284*^9, 3.7041059798284616`*^9}},
 ExpressionUUID -> "d3435af0-284b-4f7f-bf08-bd9843d74b61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Some tests on the spectral functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]],
  ExpressionUUID -> "2dd4760b-315b-40cc-99ca-e46f0ecde4ca"],
 " (optional)"
}], "Subsection",
 CellChangeTimes->{{3.70347409504025*^9, 3.703474104175634*^9}, {
   3.703482436270062*^9, 3.703482441322093*^9}, 3.703483476048788*^9, {
   3.703525456041296*^9, 3.703525459271153*^9}},
 ExpressionUUID -> "736baec6-65a8-4374-a66a-c0205076297a"],

Cell[TextData[{
 "This is an optional series of tests on the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]],
  ExpressionUUID -> "3b6b1fd6-67ab-4e1d-8065-ff5fb2eed9a7"],
 " to show how they look like for different values of the parameters and the \
arguments.\nIn particular, for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", " ", "=", " ", "k"}], TraditionalForm]],
  ExpressionUUID -> "56dffef7-be37-47a4-8899-8f6ded47a377"],
 " one obtains expressions in terms of log functions.\nWhen some arguments ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]],
  ExpressionUUID -> "5f22f9af-9c9f-41b3-a76c-3e6b10f317dd"],
 " are equal, the expressions simplify."
}], "Text",
 CellChangeTimes->{{3.70365290155195*^9, 3.703653095111847*^9}, {
  3.7039080204652653`*^9, 3.703908021224093*^9}},
 ExpressionUUID -> "90dcaa7b-6139-4288-bc81-b3762b4624df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
1\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\)] = \>\"", ",", 
    RowBox[{"I\[Alpha]1", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
1\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\)] = \>\"", ",", 
    RowBox[{"I\[Alpha]1", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], 1\)]\)[1,\!\(\*SubscriptBox[\(r\
\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = \>\"", ",", 
    RowBox[{"I\[Alpha]1", "[", 
     RowBox[{"1", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]2", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]2", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]2", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], 2\)]\)[2,\!\(\*SubscriptBox[\(r\
\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\
\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]2", "[", 
     RowBox[{"2", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]3", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "3"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]3", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]3", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]3", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], 3\)]\)[3,\!\(\*SubscriptBox[\(r\
\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\
\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]3", "[", 
     RowBox[{"3", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "3"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\),\!\(\*SubscriptBox[\(r\), \(4\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "3"], ",", 
      SubscriptBox["r", "4"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "3"], ",", 
      SubscriptBox["r", "3"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\)] = \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"\[Alpha]", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(I\), \(\[Alpha], 4\)]\)[4,\!\(\*SubscriptBox[\(r\
\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\
\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\),\!\(\*SubscriptBox[\(r\), \(4\)]\)] \
= \>\"", ",", " ", 
    RowBox[{"I\[Alpha]4", "[", 
     RowBox[{"4", ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"], ",", 
      SubscriptBox["r", "3"], ",", 
      SubscriptBox["r", "4"]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.695965497856069*^9, 3.695965582341703*^9}, {
   3.69596561783782*^9, 3.695965620940899*^9}, {3.695965752964513*^9, 
   3.695965762648882*^9}, {3.6959659695853443`*^9, 3.69596601599369*^9}, {
   3.695966067978198*^9, 3.695966178430046*^9}, {3.695966232949458*^9, 
   3.695966365533594*^9}, {3.6959666583187437`*^9, 3.6959666824015636`*^9}, {
   3.695966714668714*^9, 3.695966723882598*^9}, 3.699768687540518*^9, {
   3.6997687337768908`*^9, 3.6997688637435007`*^9}, {3.6997690403716717`*^9, 
   3.699769108161537*^9}, {3.6998563639532213`*^9, 3.699856369978098*^9}, 
   3.70141405100037*^9, {3.703474115957325*^9, 3.703474176000092*^9}, {
   3.703484371943025*^9, 3.703484445244714*^9}, {3.703484571366375*^9, 
   3.703484628141588*^9}, {3.703571000718508*^9, 3.703571028867836*^9}, {
   3.7035711161593513`*^9, 3.703571128382996*^9}, {3.703571218931127*^9, 
   3.703571222066532*^9}, {3.703851327095948*^9, 3.703851327516551*^9}, {
   3.703867068824416*^9, 3.703867073360924*^9}, {3.703993447402235*^9, 
   3.7039934721879673`*^9}, {3.704105987817506*^9, 3.704106001204782*^9}},
 ExpressionUUID -> "1952b604-5c56-4a80-9e76-584e8e13e52d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 1\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["r", "0", 
      RowBox[{"1", "-", "\[Alpha]"}]], "-", 
     SubsuperscriptBox["r", "1", 
      RowBox[{"1", "-", "\[Alpha]"}]]}], 
    RowBox[{
     SubscriptBox["r", "0"], "-", 
     SubscriptBox["r", "1"], "-", 
     RowBox[{
      SubscriptBox["r", "0"], " ", "\[Alpha]"}], "+", 
     RowBox[{
      SubscriptBox["r", "1"], " ", "\[Alpha]"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
1\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\)] = ", ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
      1 - $CellContext`\[Alpha]) - $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1^(
     1 - $CellContext`\[Alpha]))/($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 $CellContext`\[Alpha] + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 $CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595207267343*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 1\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   SubsuperscriptBox["r", "0", 
    RowBox[{"-", "\[Alpha]"}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
1\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\)] = ", \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(-$CellContext`\[Alpha]\
)],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595207423421*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], \
1\\)]\\)[1,\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox[
      SubscriptBox["r", "0"], 
      SubscriptBox["r", "1"]], "]"}], 
    RowBox[{
     SubscriptBox["r", "0"], "-", 
     SubscriptBox["r", "1"]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], 1\)]\)[1,\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = ", ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) 
   Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0/$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.7045952077341003`*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595207751081*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 2\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["r", "0", 
        RowBox[{"2", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       SubsuperscriptBox["r", "2", 
        RowBox[{"2", "-", "\[Alpha]"}]]}], "+", 
      RowBox[{
       SubsuperscriptBox["r", "1", 
        RowBox[{"2", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "2"]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["r", "1"]}], "+", 
        SubscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\)] = ", -($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) (-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0^(
       2 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2) + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2^(
       2 - $CellContext`\[Alpha]) + $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1^(
       2 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)) \
(-2 + $CellContext`\[Alpha])^(-1)/(-1 + $CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595211703521*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 2\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["r", "1"]}], ")"}], 
      RowBox[{"-", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        SubsuperscriptBox["r", "1", "\[Alpha]"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", 
         RowBox[{"1", "+", "\[Alpha]"}]], " ", 
        SubscriptBox["r", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["r", "0", "\[Alpha]"], " ", 
        SubsuperscriptBox["r", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = ", ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-2) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-$CellContext`\
\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^2 \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^$CellContext`\[Alpha] + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
       1 + $CellContext`\[Alpha]) $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 (-2 + $CellContext`\[Alpha]) - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^$CellContext`\[Alpha] \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^2 (-1 + $CellContext`\
\[Alpha])) (-2 + $CellContext`\[Alpha])^(-1)/(-1 + $CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595212494626*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 2\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    SubsuperscriptBox["r", "0", 
     RowBox[{"-", "\[Alpha]"}]], "2"]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
2\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\)] = ", 
   Rational[1, 
     2] $CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(-$CellContext`\
\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595213977252*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], \
2\\)]\\)[2,\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(2\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SubscriptBox["r", "0"], 
        SubscriptBox["r", "1"]], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["r", "0"], " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "1"], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["r", "0"], " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "2"], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["r", "1"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SubscriptBox["r", "2"], 
        SubscriptBox["r", "0"]], "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "1"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "-", 
       SubscriptBox["r", "2"]}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], 2\)]\)[2,\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\)] = ", ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0/$CellContext`\
r\[UnderBracket]Subscript\[UnderBracket]1] + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1] - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 
    Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2] + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(-1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595215856461*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.7045952158701563`*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 3\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(3\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     FractionBox[
      SubsuperscriptBox["r", "2", 
       RowBox[{"3", "-", "\[Alpha]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["r", "1", 
        RowBox[{"3", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}]], "+", 
     FractionBox[
      SubsuperscriptBox["r", "3", 
       RowBox[{"3", "-", "\[Alpha]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "1"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["r", "0", 
        RowBox[{"3", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "2"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "2"], "-", 
       SubscriptBox["r", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\)] = ", ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) (($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2^(
       3 - $CellContext`\[Alpha])/(-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2) + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1)^(-1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^(
       3 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3^(
       3 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1)/(-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0^(
       3 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) (-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)) (-3 + $CellContext`\
\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1)/(-1 + $CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595225533164*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 3\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(2\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["r", "1", 
         RowBox[{"3", "-", "\[Alpha]"}]]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["r", "0", 
        RowBox[{"3", "-", "\[Alpha]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       SubsuperscriptBox["r", "2", 
        RowBox[{"2", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["r", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["r", "1"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "2"], "+", 
            RowBox[{
             SubscriptBox["r", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["r", "2"], " ", "\[Alpha]"}]}], ")"}]}]}], 
        ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\)] = ", -($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-2) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-2) (-3 + \
$CellContext`\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1) (-1 + \
$CellContext`\[Alpha])^(-1) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1^(
       3 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^2 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
       3 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^2 + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2^(
       2 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 (-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 (-3 + \
$CellContext`\[Alpha]) + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 (-2 + $CellContext`\
\[Alpha])) + $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 (-2 + $CellContext`\[Alpha]) - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 \
$CellContext`\[Alpha])))],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595228207015*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 3\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(1\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["r", "1"]}], ")"}], 
      RowBox[{"-", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubsuperscriptBox["r", "0", "3"], " ", 
        SubsuperscriptBox["r", "1", "\[Alpha]"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", 
         RowBox[{"2", "+", "\[Alpha]"}]], " ", 
        SubscriptBox["r", "1"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", " ", "\[Alpha]"}], "+", 
          SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["r", "0", 
         RowBox[{"1", "+", "\[Alpha]"}]], " ", 
        SubsuperscriptBox["r", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "\[Alpha]"}], "+", 
          SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "\[Alpha]"], " ", 
        SubsuperscriptBox["r", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "\[Alpha]"}], "+", 
          SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\)] = ", 
   Rational[1, 
     2] ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-3) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-$CellContext`\
\[Alpha]) (-3 + $CellContext`\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1) \
(-1 + $CellContext`\[Alpha])^(-1) ((-2) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^3 $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^$CellContext`\[Alpha] + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
       2 + $CellContext`\[Alpha]) $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 (6 - 5 $CellContext`\[Alpha] + $CellContext`\[Alpha]^2) - 
    2 $CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
      1 + $CellContext`\[Alpha]) $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1^2 (3 - 
     4 $CellContext`\[Alpha] + $CellContext`\[Alpha]^2) + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0^$CellContext`\[Alpha] $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^3 (2 - 
      3 $CellContext`\[Alpha] + $CellContext`\[Alpha]^2))],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.70459523149084*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 3\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(0\\)]\\)] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    SubsuperscriptBox["r", "0", 
     RowBox[{"-", "\[Alpha]"}]], "6"]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
3\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\)] = ", 
   Rational[1, 
     6] $CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(-$CellContext`\
\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595232889443*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], \
3\\)]\\)[3,\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(3\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "0"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "1"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "3"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}]}]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "2"], "-", 
       SubscriptBox["r", "3"]}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], 3\)]\)[3,\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\)] = ", 
   Rational[1, 
     2] ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) (($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0] - \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3) 
    Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1] + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2] + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595236895747*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595236912025*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 4\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(3\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(4\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SubsuperscriptBox["r", "2", 
        RowBox[{"4", "-", "\[Alpha]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "2"], "-", 
          SubscriptBox["r", "3"]}], ")"}]}]]}], "-", 
     FractionBox[
      SubsuperscriptBox["r", "3", 
       RowBox[{"4", "-", "\[Alpha]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "1"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}]}]], "+", 
     FractionBox[
      SubsuperscriptBox["r", "2", 
       RowBox[{"4", "-", "\[Alpha]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["r", "0", 
        RowBox[{"4", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "3"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["r", "1", 
        RowBox[{"4", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "3"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}]], "+", 
     FractionBox[
      SubsuperscriptBox["r", "4", 
       RowBox[{"4", "-", "\[Alpha]"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "1"]}], "+", 
         SubscriptBox["r", "4"]}], ")"}]}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "3"], "-", 
       SubscriptBox["r", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\),\!\(\*SubscriptBox[\(r\), \(4\)]\)] = ", ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
(-($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1)/($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) - ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3^(
      4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1)/(-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) + ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1)/($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4) + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0^(
       4 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4) + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4) + ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1)/(-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)) (-4 + $CellContext`\
\[Alpha])^(-1) (-3 + $CellContext`\[Alpha])^(-1) (-2 + \
$CellContext`\[Alpha])^(-1)/(-1 + $CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595275985051*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 4\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(3\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(3\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SubsuperscriptBox["r", "0", 
         RowBox[{"4", "-", "\[Alpha]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "0"], "-", 
            SubscriptBox["r", "3"]}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       SubsuperscriptBox["r", "1", 
        RowBox[{"4", "-", "\[Alpha]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "1"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "3"]}], ")"}], "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["r", "2", 
        RowBox[{"4", "-", "\[Alpha]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "3"]}], ")"}], "2"]}]], "+", 
      FractionBox[
       SubsuperscriptBox["r", "3", 
        RowBox[{"4", "-", "\[Alpha]"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "2"]}], "+", 
          SubscriptBox["r", "3"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["r", "3", 
         RowBox[{"3", "-", "\[Alpha]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["r", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}]}], "-", 
             RowBox[{
              SubscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["r", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "3"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "1"]}], "+", 
          SubscriptBox["r", "3"]}], ")"}]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(3\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\)] = ", -(-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0^(
       4 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-2) - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^(
      4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-2) + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-2) + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-2) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3^(
       4 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1)/(-$CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3) + ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-2) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-2) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3^(
       3 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 (-4 + $CellContext`\
\[Alpha]) - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]3 (-3 + \
$CellContext`\[Alpha])) + $CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]3 (-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 (-3 + \
$CellContext`\[Alpha]) + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3 (-2 + $CellContext`\
\[Alpha])))) (-4 + $CellContext`\[Alpha])^(-1) (-3 + \
$CellContext`\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1)/(-1 + \
$CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595282344225*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 4\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(2\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SubsuperscriptBox["r", "1", 
       RowBox[{"4", "-", "\[Alpha]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "3"]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["r", "0", 
       RowBox[{"4", "-", "\[Alpha]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "3"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SubsuperscriptBox["r", "2", 
       RowBox[{"4", "-", "\[Alpha]"}]]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "1"], "-", 
        SubscriptBox["r", "2"]}], ")"}], " ", 
      SubsuperscriptBox["r", "2", 
       RowBox[{"3", "-", "\[Alpha]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["r", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SubsuperscriptBox["r", "2", 
       RowBox[{"2", "-", "\[Alpha]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["r", "2", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "2"]}], ")"}], " ", 
         SubscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "0"], "-", 
            SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "1"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "1"], "-", 
        SubscriptBox["r", "2"]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\)] = ", 
   Rational[1, 
     2] ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-3) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^(-3) ((-2) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^(
       4 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^3 + 
    2 $CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
       4 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]1 - $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^3 + 
    2 ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^2 $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2^(4 - $CellContext`\[Alpha]) - 
    2 ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2^(
      3 - $CellContext`\[Alpha]) ($CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 (-4 + $CellContext`\[Alpha]) - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 (-3 + $CellContext`\
\[Alpha])) + ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1) ($CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2)^2 $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2^(2 - $CellContext`\[Alpha]) (
      2 $CellContext`r\[UnderBracket]Subscript\[UnderBracket]2^2 - 
      2 ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2 (-4 + $CellContext`\[Alpha]) + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^2 (-4 + $CellContext`\[Alpha]) (-3 + \
$CellContext`\[Alpha]))) (-4 + $CellContext`\[Alpha])^(-1) (-3 + \
$CellContext`\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1)/(-1 + \
$CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595287610461*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 4\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SubsuperscriptBox["r", "0", 
        RowBox[{"4", "-", "\[Alpha]"}]]}], "+", 
      RowBox[{"6", " ", 
       SubsuperscriptBox["r", "1", 
        RowBox[{"4", "-", "\[Alpha]"}]]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       SubsuperscriptBox["r", "1", 
        RowBox[{"3", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], "2"], " ", 
       SubsuperscriptBox["r", "1", 
        RowBox[{"2", "-", "\[Alpha]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
      RowBox[{
       SubsuperscriptBox["r", "1", 
        RowBox[{"1", "-", "\[Alpha]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "1"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}]]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(1\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\)] = ", 
   Rational[-1, 
     6] ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^(-4) ((-6) \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(
       4 - $CellContext`\[Alpha]) + 
    6 $CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^(
       4 - $CellContext`\[Alpha]) - 
    6 ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1) $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^(
      3 - $CellContext`\[Alpha]) (-4 + $CellContext`\[Alpha]) + 
    3 ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^2 $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1^(
       2 - $CellContext`\[Alpha]) (-4 + $CellContext`\[Alpha]) (-3 + \
$CellContext`\[Alpha]) + \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1^(
       1 - $CellContext`\[Alpha]) (-$CellContext`r\[UnderBracket]Subscript\
\[UnderBracket]0 + $CellContext`r\[UnderBracket]Subscript\[UnderBracket]1)^3 \
(-4 + $CellContext`\[Alpha]) (-3 + $CellContext`\[Alpha]) (-2 + $CellContext`\
\[Alpha])) (-4 + $CellContext`\[Alpha])^(-1) (-3 + \
$CellContext`\[Alpha])^(-1) (-2 + $CellContext`\[Alpha])^(-1)/(-1 + \
$CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.7045952919484367`*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], 4\\)]\\)[\[Alpha],\
\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    SubsuperscriptBox["r", "0", 
     RowBox[{"-", "\[Alpha]"}]], "24"]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], \
4\)]\)[\[Alpha],\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\),\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(0\)]\)] = ", 
   Rational[1, 
     24] $CellContext`r\[UnderBracket]Subscript\[UnderBracket]0^(-$\
CellContext`\[Alpha])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.704595296853841*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(I\\), \\(\[Alpha], \
4\\)]\\)[4,\\!\\(\\*SubscriptBox[\\(r\\), \
\\(0\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\
\\(r\\), \\(2\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \
\\(3\\)]\\),\\!\\(\\*SubscriptBox[\\(r\\), \\(4\\)]\\)] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "3"], "-", 
          SubscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["r", "0"], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "4"]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "3"], "-", 
         SubscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "1"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "4"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "3"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "1"]}], "+", 
         SubscriptBox["r", "3"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubscriptBox["r", "4"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "2"], "-", 
         SubscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "0"]}], "+", 
         SubscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["r", "1"]}], "+", 
         SubscriptBox["r", "4"]}], ")"}]}]]}], 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "3"], "-", 
       SubscriptBox["r", "4"]}], ")"}]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(I\), \(\[Alpha], 4\)]\)[4,\!\(\*SubscriptBox[\(r\), \
\(0\)]\),\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \
\(2\)]\),\!\(\*SubscriptBox[\(r\), \(3\)]\),\!\(\*SubscriptBox[\(r\), \
\(4\)]\)] = ", 
   Rational[1, 
     6] ($CellContext`r\[UnderBracket]Subscript\[UnderBracket]3 - \
$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
(-($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]3 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0] + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]1)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]3 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1] + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2] - \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]2)^(-1) \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) 
    Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]2] + \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]3)^(-1) 
     Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]3] - \
($CellContext`r\[UnderBracket]Subscript\[UnderBracket]2 - $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]0 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) \
(-$CellContext`r\[UnderBracket]Subscript\[UnderBracket]1 + $CellContext`r\
\[UnderBracket]Subscript\[UnderBracket]4)^(-1) 
    Log[$CellContext`r\[UnderBracket]Subscript\[UnderBracket]4])],
  Editable->False]], "Print",
 CellChangeTimes->{3.703474180345541*^9, 3.703480807395232*^9, 
  3.703480975706174*^9, 3.703484510861462*^9, 3.703484631132092*^9, 
  3.703495640769505*^9, 3.703511918334507*^9, 3.703524950789012*^9, 
  3.703571409289749*^9, 3.703651913102663*^9, 3.703652225705353*^9, 
  3.703652282907242*^9, 3.7037660563732777`*^9, 3.703830014948571*^9, 
  3.7038423304553947`*^9, 3.703851297495524*^9, 3.703851909436677*^9, 
  3.703863532776276*^9, 3.7038660082283783`*^9, 3.7039068899753437`*^9, 
  3.703907039875298*^9, 3.703926505225634*^9, 3.7039394242837067`*^9, 
  3.703941312516714*^9, 3.703942546242*^9, 3.703955358439857*^9, 
  3.703992459946751*^9, 3.703993458037993*^9, 3.703993843212554*^9, 
  3.7040419346621857`*^9, 3.704042045270885*^9, 3.704043208813786*^9, 
  3.704044392907165*^9, 3.70410634752452*^9, 3.70459530967809*^9},
 ExpressionUUID -> "afdc01ac-4c2d-4bba-9546-fdba91647258"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definition of \[OpenCurlyDoubleQuote]J\[CloseCurlyDoubleQuote] functions in \
order to write shorter expressions later\
\>", "Subsection",
 CellChangeTimes->{{3.7034852689185743`*^9, 3.7034853254730177`*^9}, {
  3.7035248674560432`*^9, 3.7035248683665323`*^9}},
 ExpressionUUID -> "32036342-27ea-4a37-8f1b-4b003d236bad"],

Cell[TextData[{
 "These functions are used in place of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]],
  ExpressionUUID -> "729066a8-7be7-4f91-bf8f-69e08e3c7a8c"],
 " functions to simplify the writing of the functions defined above.\nThe \
parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"d", "/", "2"}]}], TraditionalForm]],
  ExpressionUUID -> "187268ea-6b7d-4afd-a6ec-d2a4aa752e2c"],
 " is not apparent in these functions, but obviously they depend on it."
}], "Text",
 CellChangeTimes->{{3.703653129961773*^9, 3.703653226405291*^9}},
 ExpressionUUID -> "d29e104c-4a53-4dd3-8d60-ac3c2690d27a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J1", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"I\[Alpha]1", "[", 
    RowBox[{"m", ",", 
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J2", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"I\[Alpha]2", "[", 
    RowBox[{
     RowBox[{"m", "+", "1"}], ",", 
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J3", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "3"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"I\[Alpha]3", "[", 
    RowBox[{
     RowBox[{"m", "+", "2"}], ",", 
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["r", "3"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J4", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "3"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "4"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"I\[Alpha]4", "[", 
    RowBox[{
     RowBox[{"m", "+", "3"}], ",", 
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"], ",", 
     SubscriptBox["r", "3"], ",", 
     SubscriptBox["r", "4"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703511081889682*^9, 3.703511084177537*^9}, 
   3.7035248977063227`*^9, {3.703571001381879*^9, 3.7035710291445923`*^9}, {
   3.703571116400465*^9, 3.70357112828299*^9}, {3.7035712221636047`*^9, 
   3.7035712221864347`*^9}, 3.703867089785892*^9, {3.704106004805752*^9, 
   3.7041060069092693`*^9}},
 ExpressionUUID -> "09c4650f-c5a9-4636-a87f-0dcf0024eb3d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spectral functions \[OpenCurlyDoubleQuote]F\[CloseCurlyDoubleQuote]", \
"Section",
 CellChangeTimes->{{3.7034834233398523`*^9, 3.703483430307355*^9}},
 ExpressionUUID -> "e43da9f3-bfa1-440a-b0af-3aec167b6504"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definitions in terms of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"\[Alpha]", ",", "k"}]], TraditionalForm]],
  ExpressionUUID -> "b5640cda-cf02-423d-8912-60732a0882f1"],
 ", expressions obtained by collecting terms in the sums of the operators \
applied to the arguments"
}], "Subsection",
 CellChangeTimes->{{3.703483439018824*^9, 3.703483457744669*^9}, {
   3.703484828981811*^9, 3.703484832781974*^9}, {3.703485726929549*^9, 
   3.703485779747839*^9}, {3.703569530295038*^9, 3.703569595047518*^9}, {
   3.7035898481359043`*^9, 3.703589848676518*^9}, 3.7036084220913267`*^9},
 ExpressionUUID -> "36602f67-de64-486b-bfb6-1534c6068106"],

Cell[TextData[{
 "In the following definitions, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[PartialD]", "u"}], ",", " ", 
    RowBox[{"\[PartialD]", "v"}]}], TraditionalForm]],
  ExpressionUUID -> "15d200d6-c58d-45f7-8ca0-f2a326b2d498"],
 " etc (used in the article) is replaced by du, dv, etc to simplify notations."
}], "Text",
 CellChangeTimes->{{3.703608372600584*^9, 3.703608477926703*^9}, {
  3.703653245887608*^9, 3.703653305464446*^9}, {3.710429598818368*^9, 
  3.710429777925748*^9}},
 ExpressionUUID -> "7fd1ffaf-8c75-4aee-b47f-abd4833118bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Fw", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{"J1", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", " ", 
     SubscriptBox["r", "1"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fdv", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", " ", 
     SubscriptBox["r", "0"]}], 
    RowBox[{"J2", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fddu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["d", "2"]}], " ", 
     SubscriptBox["r", "0"], 
     RowBox[{"J2", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "2"}], ")"}], " ", 
     SubsuperscriptBox["r", "0", "2"], 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]du", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["g", "\[Mu]\[Nu]"]}], 
     SubscriptBox["\[Alpha]", "\[Nu]"], " ", 
     SubscriptBox["r", "0"], 
     RowBox[{"J2", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "6"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], ")"}], 
     SubsuperscriptBox["r", "0", "2"], " ", 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"d", "+", "4"}], "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], ")"}], 
     SubscriptBox["r", "0"], " ", 
     SubscriptBox["r", "1"], " ", 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "4"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubsuperscriptBox["r", "0", "3"], 
        RowBox[{"J4", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{"2", 
        SubsuperscriptBox["r", "0", "2"], 
        SubscriptBox["r", "1"], 
        RowBox[{"J4", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "0"], 
        SubsuperscriptBox["r", "1", "2"], 
        RowBox[{"J4", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]v", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SubscriptBox["\[Alpha]", "\[Mu]"], 
     SubscriptBox["r", "1"], 
     RowBox[{"J2", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SubscriptBox["\[Alpha]", "\[Mu]"]}], "+", 
       SubscriptBox["\[Beta]", "\[Mu]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["r", "1", "2"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["r", "1"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F\[Nu]v", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SubscriptBox["\[Alpha]", "\[Nu]"], 
     SubscriptBox["r", "1"], 
     RowBox[{"J2", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "+", 
       SubscriptBox["\[Beta]", "\[Nu]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["r", "1", "2"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["r", "1"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"J3", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fvv", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"J2", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fduv", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"d", "+", "2"}], "2"], 
    SubscriptBox["r", "0"], " ", 
    RowBox[{"J3", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fvdu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["d", "2"]}], " ", 
     RowBox[{"J2", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"d", "+", "2"}], "2"], 
     SubscriptBox["r", "1"], " ", 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"d", "+", "2"}], "2"], 
     SubscriptBox["r", "0"], " ", 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fdudu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "2"], "2"], 
     SubscriptBox["r", "0"], 
     RowBox[{"J3", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "4"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}]}], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SubsuperscriptBox["r", "0", "2"], 
        RowBox[{"J4", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}], "+", " ", 
       RowBox[{
        SubscriptBox["r", "0"], 
        SubscriptBox["r", "1"], 
        RowBox[{"J4", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703483500396461*^9, 3.703483585154413*^9}, {
   3.7034836567013073`*^9, 3.703483679805193*^9}, {3.703483765685121*^9, 
   3.7034838240031548`*^9}, {3.703483897169806*^9, 3.7034840603818073`*^9}, 
   3.703484096623939*^9, 3.703484134994048*^9, 3.70348437986147*^9, {
   3.703484464358408*^9, 3.703484465773497*^9}, 3.703484677201335*^9, {
   3.703484719330393*^9, 3.703484945844696*^9}, 3.7034851824649687`*^9, {
   3.7034852358980618`*^9, 3.7034852526410923`*^9}, {3.703485339864992*^9, 
   3.7034854355692167`*^9}, {3.7034856896189623`*^9, 3.703485692569508*^9}, {
   3.703486449835842*^9, 3.703486461755414*^9}, {3.70349160812834*^9, 
   3.703491630903964*^9}, {3.703491875300394*^9, 3.703491881301078*^9}, {
   3.703511050155696*^9, 3.703511076189741*^9}, {3.703511108928406*^9, 
   3.7035112588670893`*^9}, {3.703511357114294*^9, 3.70351135935336*^9}, {
   3.703571001451733*^9, 3.703571029814678*^9}, {3.7035712221983213`*^9, 
   3.703571222264304*^9}, {3.703571747131709*^9, 3.703571808495359*^9}, {
   3.7041061860984583`*^9, 3.704106199334127*^9}},
 ExpressionUUID -> "6ab326dd-1226-4d46-92b8-749b0e0df984"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparisons with the simplified expressions proposed in the text\
\>", "Subsection",
 CellChangeTimes->{{3.703485003164885*^9, 3.703485013700086*^9}, {
   3.703485783397697*^9, 3.703485787036268*^9}, 3.703486331532147*^9},
 ExpressionUUID -> "8b626a83-38b9-48bb-91f0-7ea412e1e66c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fw", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], " ", "-", 
   RowBox[{"(", 
    RowBox[{"J1", "[", " ", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", 
      SubscriptBox["r", "1"]}], "]"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703485025893511*^9, 3.7034851461316*^9}, {
   3.703485191917297*^9, 3.7034851925797167`*^9}, {3.703485451137961*^9, 
   3.703485456689093*^9}, 3.703486099587665*^9, 3.703486131082947*^9, {
   3.703571001959044*^9, 3.703571029840213*^9}, 3.703867107315158*^9},
 ExpressionUUID -> "a8bc24ff-56da-4dd8-8c89-b162660441a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703486135650532*^9, 3.703495603285726*^9, 
  3.703495725409387*^9, 3.703511387217556*^9, 3.70351206663239*^9, 
  3.703525016255609*^9, 3.7035615844958153`*^9, 3.703571533808217*^9, 
  3.703571713126727*^9, 3.703609001448752*^9, 3.703651976483618*^9, 
  3.703652229498732*^9, 3.70365235139634*^9, 3.703766156502571*^9, 
  3.703830150819488*^9, 3.703842401135583*^9, 3.7038513690442266`*^9, 
  3.7038519788623238`*^9, 3.703863657480316*^9, 3.703866092074472*^9, 
  3.7039071097250633`*^9, 3.703926566910687*^9, 3.70393949527699*^9, 
  3.703941375510806*^9, 3.70394261401283*^9, 3.7039554206386003`*^9, 
  3.703992526106434*^9, 3.704042131299717*^9, 3.704043350594248*^9, 
  3.704044483903296*^9, 3.7041064381333523`*^9, 3.704595310930879*^9},
 ExpressionUUID -> "47594433-6d8b-406c-9a16-d8f7122a125e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fdv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], " ", "-", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SubscriptBox["r", "0"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"J1", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "0"]}], "]"}], "-", " ", 
       RowBox[{"J1", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "1"]}], "]"}]}], 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}]}]]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703486442032641*^9, 3.703486444767858*^9}, {
   3.7034864963698072`*^9, 3.70348649810585*^9}, {3.703511501083033*^9, 
   3.7035115049244013`*^9}, {3.703571001984035*^9, 3.703571029877931*^9}, 
   3.703571687104085*^9},
 ExpressionUUID -> "86a58ddb-dc97-43b1-998c-5b7bc3a93267"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.703571698963099*^9, 3.7035717134029922`*^9}, 
   3.703609004499467*^9, 3.703651979338151*^9, 3.7036522296230907`*^9, 
   3.703652354181061*^9, 3.703766160872922*^9, 3.703830155946719*^9, 
   3.703842404463725*^9, 3.703851372518733*^9, 3.703851982100926*^9, 
   3.70386366378088*^9, 3.7038660963916597`*^9, 3.703907113224112*^9, 
   3.703926569849011*^9, 3.7039394983404818`*^9, 3.7039413785067368`*^9, 
   3.703942617201844*^9, 3.7039554237350473`*^9, 3.703992528987919*^9, 
   3.7040421348054323`*^9, 3.704043354010149*^9, 3.704044487466131*^9, 
   3.7041064418631077`*^9, 3.7045953146632*^9},
 ExpressionUUID -> "53c9b936-9452-47ae-a526-9507f3e5560d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fddu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", " ", 
      SubscriptBox["r", "0"]}], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["r", "0"], 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], 
           SubscriptBox["r", "0"]}], " ", "-", " ", 
          RowBox[{"d", " ", 
           SubscriptBox["r", "1"]}]}], ")"}], 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], 
      RowBox[{"d", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], "2"]}]]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703485949875765*^9, 3.703486126820252*^9}, {
  3.703486501746666*^9, 3.703486505002955*^9}, {3.703511452507329*^9, 
  3.703511494476408*^9}, {3.7035710020153418`*^9, 3.7035710299354353`*^9}},
 ExpressionUUID -> "adcf79dd-b06c-47c7-a620-d3fda5c3ef05"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703485148256336*^9, {3.703485187234511*^9, 3.703485193004632*^9}, 
   3.703485464318515*^9, 3.703486108059127*^9, 3.703486141598412*^9, 
   3.70349560359289*^9, 3.703495734401026*^9, 3.7035113884818077`*^9, 
   3.703511457095046*^9, 3.703511496812283*^9, 3.703512084698756*^9, 
   3.703525027179965*^9, 3.703561592614711*^9, 3.7035715523270063`*^9, 
   3.7035717154480658`*^9, 3.703609009945867*^9, 3.703651985375299*^9, 
   3.7036522298426847`*^9, 3.703652360325017*^9, 3.7037661708195868`*^9, 
   3.7038301635848837`*^9, 3.703842410186495*^9, 3.703851378572805*^9, 
   3.703851987911964*^9, 3.7038636782649384`*^9, 3.703866103487773*^9, 
   3.703907118950639*^9, 3.7039265750137672`*^9, 3.703939504138958*^9, 
   3.703941383758802*^9, 3.703942622697226*^9, 3.703955428805189*^9, 
   3.7039925349086103`*^9, 3.704042140553268*^9, 3.704043360375976*^9, 
   3.704044493470083*^9, 3.704106447699239*^9, 3.704595320605933*^9},
 ExpressionUUID -> "54204217-8346-41e6-a71c-c825624396dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]du", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], " ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], ")"}], 
     SubscriptBox["r", "0"], 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["r", "0"], 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], 
           SubscriptBox["r", "0"]}], " ", "-", " ", 
          RowBox[{"d", " ", 
           SubscriptBox["r", "1"]}]}], ")"}], 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], 
      RowBox[{"d", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], "2"]}]]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.70348620036692*^9, 3.703486294083156*^9}, {
  3.703486508362715*^9, 3.703486512435793*^9}, {3.703511515060347*^9, 
  3.703511524092408*^9}, {3.7035710020530157`*^9, 3.7035710299894114`*^9}},
 ExpressionUUID -> "51186904-f53b-484e-b6d6-fa77ed05b40f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703486156952964*^9, 3.703486331381008*^9, 
  3.703495603785349*^9, 3.7034957669151497`*^9, 3.7035113939894323`*^9, 
  3.70351153062217*^9, 3.7035121346031857`*^9, 3.703525059476287*^9, 
  3.70356162354149*^9, 3.703571584868805*^9, 3.7035718246856213`*^9, 
  3.7036090386308393`*^9, 3.703652013776132*^9, 3.7036522315523977`*^9, 
  3.703652389143917*^9, 3.703766221703801*^9, 3.703830197350499*^9, 
  3.703842440545129*^9, 3.703851410363084*^9, 3.703852018220188*^9, 
  3.703863734366169*^9, 3.703866139444191*^9, 3.703907147683937*^9, 
  3.703926602587696*^9, 3.7039395340763073`*^9, 3.7039414129077873`*^9, 
  3.7039426519651957`*^9, 3.7039554555255957`*^9, 3.7039925616315947`*^9, 
  3.70404217352355*^9, 3.704043395649871*^9, 3.704044525920994*^9, 
  3.704106482339974*^9, 3.704595355517373*^9},
 ExpressionUUID -> "32b67a2a-d608-4096-ae94-40d2ff8e3d3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]v", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], " ", "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Alpha]", "\[Mu]"]}], " ", 
      SubscriptBox["r", "0"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"]}], "]"}], "-", " ", 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], 
       RowBox[{"d", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}]}]]}], " ", "-", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         SubscriptBox["\[Alpha]", "\[Mu]"]}], "-", 
        SubscriptBox["\[Beta]", "\[Mu]"]}], ")"}], " ", 
      RowBox[{"J1", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703486343612136*^9, 3.703486425022592*^9}, {
  3.7034864795933943`*^9, 3.703486494065826*^9}, {3.703486756183284*^9, 
  3.703486763863982*^9}, {3.703511544637525*^9, 3.703511549215597*^9}, {
  3.7035710020885*^9, 3.703571030037178*^9}},
 ExpressionUUID -> "713856f8-1aab-479e-a948-4ee7d3d5e4f6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7034864322752438`*^9, 3.703486555570669*^9, 
  3.7034867691074457`*^9, 3.7034956040221863`*^9, 3.703495772952421*^9, 
  3.703511397006503*^9, 3.703511556028956*^9, 3.703512140632902*^9, 
  3.703525066333109*^9, 3.70356163062457*^9, 3.703571922260165*^9, 
  3.703609044087088*^9, 3.703652019189927*^9, 3.703652232520447*^9, 
  3.7036523945110407`*^9, 3.703766230840589*^9, 3.7038302056531754`*^9, 
  3.703842447077582*^9, 3.703851417344302*^9, 3.7038520256001377`*^9, 
  3.703863747492816*^9, 3.70386614704408*^9, 3.703907153939643*^9, 
  3.703926608508452*^9, 3.703939540421846*^9, 3.70394141940032*^9, 
  3.703942658094748*^9, 3.7039554613312893`*^9, 3.7039925674575233`*^9, 
  3.704042181826672*^9, 3.704043402702457*^9, 3.7040445328716288`*^9, 
  3.704106489606926*^9, 3.704595363431847*^9},
 ExpressionUUID -> "98dc1a7c-222e-4e33-aeb4-a2ce8fe88037"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fvv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], " ", "-", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"J1", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}], "-", " ", 
      RowBox[{"J1", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "2"]}], "]"}]}], 
     RowBox[{"d", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "1"], "-", 
        SubscriptBox["r", "2"]}], ")"}]}]], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703486785342347*^9, 3.7034868427679157`*^9}, 
   3.703511563834403*^9, {3.703571002122377*^9, 3.7035710300672197`*^9}, {
   3.703571222279035*^9, 3.7035712222870893`*^9}},
 ExpressionUUID -> "698644bb-390f-4aa2-b76b-21b86940de39"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.70348681615976*^9, 3.703486843544426*^9}, 
   3.7034956042124443`*^9, 3.703495774622211*^9, 3.703511397665557*^9, 
   3.703511565839748*^9, 3.7035121422493753`*^9, 3.7035250684508944`*^9, 
   3.703561632370885*^9, 3.70360904571136*^9, 3.703652020701044*^9, 
   3.703652232846176*^9, 3.703652395977395*^9, 3.703766233719308*^9, 
   3.703830208099164*^9, 3.703842448904643*^9, 3.703851419336329*^9, 
   3.7038520275015*^9, 3.703863751516281*^9, 3.703866149085353*^9, 
   3.70390715561102*^9, 3.703926610167268*^9, 3.703939542049254*^9, 
   3.7039414210304413`*^9, 3.703942659913197*^9, 3.703955462990655*^9, 
   3.703992569004176*^9, 3.704042184015223*^9, 3.7040434049194927`*^9, 
   3.7040445350923*^9, 3.7041064918727093`*^9, 3.704595365955637*^9},
 ExpressionUUID -> "a19b8c9f-3b6a-46e1-9c4b-1a1165ba1095"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fduv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["r", "0"]}], "d"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "0"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "2"]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "0"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "1"]}], ")"}]}]]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703486861929237*^9, 3.703486948948391*^9}, {
  3.7034870749461107`*^9, 3.703487121555341*^9}, {3.703511582169883*^9, 
  3.7035115850304747`*^9}, {3.703571002152822*^9, 3.7035710301281433`*^9}, {
  3.703571222302614*^9, 3.703571222325561*^9}},
 ExpressionUUID -> "b5d1a863-1c83-4375-a508-bae22280a72a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703487128509488*^9, 3.7034956043683853`*^9, 
  3.703495779695208*^9, 3.703511402086193*^9, 3.7035115917287483`*^9, 
  3.703512147676296*^9, 3.703525074719781*^9, 3.703561637897971*^9, 
  3.7036090507929173`*^9, 3.703652025700811*^9, 3.7036522348598022`*^9, 
  3.703652401242556*^9, 3.7037662432010403`*^9, 3.703830211732566*^9, 
  3.7038424520720387`*^9, 3.7038514227236023`*^9, 3.7038520308146753`*^9, 
  3.70386375426936*^9, 3.70386615264191*^9, 3.7039071585800323`*^9, 
  3.7039266130864563`*^9, 3.703939545053087*^9, 3.703941423991424*^9, 
  3.70394266315278*^9, 3.703955465777917*^9, 3.703992571768756*^9, 
  3.7040421864215393`*^9, 3.704043407078672*^9, 3.704044537453003*^9, 
  3.704106494118842*^9, 3.704595368406836*^9},
 ExpressionUUID -> "c673a1c1-05d9-41d1-98cb-d29ad9cc1ac7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fvdu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], " ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      SubscriptBox["r", "0"], 
      FractionBox[
       RowBox[{"J1", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "0"]}], "]"}], 
       RowBox[{"d", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}]}]]}], "-", 
     RowBox[{"2", 
      SubscriptBox["r", "1"], 
      FractionBox[
       RowBox[{"J1", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "1"]}], "]"}], 
       RowBox[{"d", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "4"}], ")"}], 
          SubscriptBox["r", "0"], " ", 
          SubscriptBox["r", "1"]}], " ", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["r", "0"], " ", 
          SubscriptBox["r", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], " ", 
          SubscriptBox["r", "1"], " ", 
          SubscriptBox["r", "2"]}], " ", "+", " ", 
         RowBox[{"d", " ", 
          SuperscriptBox[
           SubscriptBox["r", "2"], "2"]}]}], ")"}], 
       RowBox[{"J1", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "2"]}], "]"}]}], 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "2"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"]}]]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7034871449253693`*^9, 3.703487193206449*^9}, {
   3.703487307268684*^9, 3.7034875125634127`*^9}, 3.703487560352229*^9, {
   3.703511599584568*^9, 3.7035116300019913`*^9}, {3.703571002199292*^9, 
   3.703571030191585*^9}, {3.703571222341814*^9, 3.703571222383532*^9}},
 ExpressionUUID -> "843169fd-30c7-438f-8e7d-9ef3d23496de"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703487526350212*^9, {3.703487565603278*^9, 3.70348757352439*^9}, 
   3.703495604739361*^9, 3.703495787878787*^9, 3.703511411705843*^9, 
   3.703511639120366*^9, 3.703512157071656*^9, 3.703525083984728*^9, 
   3.703561646449998*^9, 3.703609058954803*^9, 3.7036520336937227`*^9, 
   3.703652239174315*^9, 3.70365241014216*^9, 3.703766252964921*^9, 
   3.703830217005336*^9, 3.703842456490735*^9, 3.703851430035199*^9, 
   3.703852035496066*^9, 3.7038637610709352`*^9, 3.7038661575038958`*^9, 
   3.703907162766889*^9, 3.703926617103711*^9, 3.70393954947724*^9, 
   3.703941428184462*^9, 3.7039426674723988`*^9, 3.7039554697835293`*^9, 
   3.7039925756669188`*^9, 3.704042191585306*^9, 3.704043411947567*^9, 
   3.7040445453253098`*^9, 3.704106499205056*^9, 3.704595374075643*^9},
 ExpressionUUID -> "fa9caa58-ca6c-4623-9da6-3a7ed3e7ad12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fdudu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SubscriptBox["r", "0"]}], 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "0"], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["r", "1"]}], "+", 
          SubscriptBox["r", "2"]}], ")"}], 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["r", "1"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "2"]}], ")"}], "2"], " ", 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "4"}], ")"}], " ", 
           SubscriptBox["r", "0"], " ", 
           SubscriptBox["r", "1"]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], " ", 
           SubscriptBox["r", "0"], " ", 
           SubscriptBox["r", "2"]}], " ", "-", " ", 
          RowBox[{"d", " ", 
           SubscriptBox["r", "1"], " ", 
           SubscriptBox["r", "2"]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "+", "2"}], ")"}], " ", 
           SuperscriptBox[
            SubscriptBox["r", "2"], "2"]}]}], ")"}], " ", 
        RowBox[{"J1", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7034875887195683`*^9, 3.703487874475602*^9}, {
   3.703488328913856*^9, 3.703488329374604*^9}, 3.703488534840395*^9, {
   3.7035116480352077`*^9, 3.703511679234571*^9}, 3.703512530099565*^9, {
   3.703571002253744*^9, 3.703571030268463*^9}, {3.703571222400813*^9, 
   3.703571222438736*^9}},
 ExpressionUUID -> "8d1fb6c2-e798-44a7-b1b5-c8844142acb8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703488118391856*^9, {3.703488526289049*^9, 3.703488542405945*^9}, 
   3.7034956059692574`*^9, 3.703495794297153*^9, 3.703511414017964*^9, 
   3.703511814634904*^9, 3.703512449370162*^9, 3.703512534588105*^9, 
   3.703525090021927*^9, 3.703561652450539*^9, 3.7036090636410723`*^9, 
   3.7036520382958517`*^9, 3.70365224026136*^9, 3.703652415026671*^9, 
   3.7037662605794487`*^9, 3.703830221718454*^9, 3.703842460698234*^9, 
   3.703851436434781*^9, 3.703852039891684*^9, 3.703863767055778*^9, 
   3.703866162018487*^9, 3.7039071666137257`*^9, 3.7039266208533907`*^9, 
   3.703939553378448*^9, 3.703941432062446*^9, 3.703942671335023*^9, 
   3.703955473434095*^9, 3.703992580719372*^9, 3.704042196654068*^9, 
   3.7040434168346643`*^9, 3.704044551216887*^9, 3.704106504244924*^9, 
   3.7045953798949327`*^9},
 ExpressionUUID -> "da3f1af2-8372-4ded-809a-87712e5d6a86"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spectral functions \[OpenCurlyDoubleQuote]G\[CloseCurlyDoubleQuote]", \
"Section",
 CellChangeTimes->{{3.703491284592643*^9, 3.703491289631922*^9}},
 ExpressionUUID -> "4557c904-26bb-4828-9df3-dc4be921ac2d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definitions in terms of the spectral functions \[OpenCurlyDoubleQuote]F\
\[CloseCurlyDoubleQuote] obtained after the change of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", ",", 
      SuperscriptBox["v", "\[Mu]"], ",", "w"}], ")"}], " ", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{"u", ",", 
      SuperscriptBox["p", "\[Mu]"], ",", "q"}], ")"}]}], TraditionalForm]],
  ExpressionUUID -> "b6ea556c-33ca-4399-893d-59e4872389ca"]
}], "Subsection",
 CellChangeTimes->{{3.7034913122111797`*^9, 3.703491323625452*^9}, {
   3.703491765397571*^9, 3.703491797799932*^9}, {3.7034925082845182`*^9, 
   3.7034925550059834`*^9}, {3.703569618467073*^9, 3.7035696611205273`*^9}, 
   3.703608859655634*^9},
 ExpressionUUID -> "f9839f88-2c12-4ba6-b831-bd8435b8e729"],

Cell[TextData[{
 "In the following definitions, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Del]", "^"], TraditionalForm]],
  ExpressionUUID -> "249e43e6-21ad-4de1-8129-73b9fa4ca878"],
 " (used in the article) is replaced by the letter N to simplify notations."
}], "Text",
 CellChangeTimes->{{3.703608503201584*^9, 3.703608531008428*^9}, {
   3.70360864171729*^9, 3.703608709209094*^9}, {3.703608769767912*^9, 
   3.703608863013598*^9}, {3.703653265289131*^9, 3.7036532747594557`*^9}, 
   3.703653314491713*^9},
 ExpressionUUID -> "844e8323-a9f8-4155-8214-b8b933ada72d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gq", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{"Fw", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNNu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Fddu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}], "+", 
    RowBox[{"Fdv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G\[Mu]Nu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"F\[Mu]du", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
     RowBox[{"F\[Nu]v", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     SubscriptBox["\[Beta]", "\[Nu]"], 
     RowBox[{"Fdv", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "0"], 
        RowBox[{"Fvdu", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "1"], 
        RowBox[{"Fduv", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "0"], 
        RowBox[{"Fvv", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "1"], 
        RowBox[{"Fvv", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "-", 
       RowBox[{"Fddu", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", 
         SubscriptBox["r", "1"]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNp", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Fdv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G\[Mu]p", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"F\[Mu]v", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[Alpha]", "\[Mu]"], 
     RowBox[{"Fdv", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SubscriptBox["\[Alpha]", "\[Mu]"]}], "-", 
       SubscriptBox["\[Beta]", "\[Mu]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["r", "0"], 
        RowBox[{"Fvv", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["r", "1"], 
        RowBox[{"Fvv", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNuNu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Fdudu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"Fvdu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"Fduv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"Fvv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GpNu", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Fvdu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"Fvv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GNup", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Fduv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"Fvv", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gpp", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Fvv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703491327515099*^9, 3.703491354803046*^9}, {
   3.7034914136691637`*^9, 3.7034915166906443`*^9}, {3.703491652762216*^9, 
   3.703491656144418*^9}, {3.703491691369673*^9, 3.7034917055166616`*^9}, {
   3.703491801536709*^9, 3.703491926021757*^9}, 3.703491959654917*^9, {
   3.703492117828072*^9, 3.703492142663672*^9}, {3.7034922016978893`*^9, 
   3.70349235839336*^9}, {3.703571002322918*^9, 3.703571030557827*^9}, {
   3.7035712224610043`*^9, 3.703571222522867*^9}, 3.703867127530143*^9, {
   3.7041062122265368`*^9, 3.704106222182418*^9}},
 ExpressionUUID -> "953a86fd-38f5-4256-9579-9e00c494db64"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two of these spectral functions vanish:", "Subsection",
 CellChangeTimes->{{3.703492174629416*^9, 3.7034921898775043`*^9}, {
  3.703524777188457*^9, 3.703524778882835*^9}},
 ExpressionUUID -> "0d25327d-a7c5-44be-a353-fd2b85162480"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G\[Mu]Nu", "[", 
   RowBox[{
    SubscriptBox["r", "0"], ",", 
    SubscriptBox["r", "1"]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.70349172166077*^9, 3.703491746108472*^9}, 
   3.7034921621598797`*^9, {3.703492370766365*^9, 3.703492371030237*^9}, {
   3.7035710026089573`*^9, 3.703571030584249*^9}, {3.7041062329749327`*^9, 
   3.7041062373276663`*^9}},
 ExpressionUUID -> "b5ed6ece-a048-4d39-9640-e496a6d41dbb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.703491728321205*^9, 3.703491752457872*^9}, 
   3.703492167982881*^9, 3.7034923776204653`*^9, 3.703495838882505*^9, 
   3.703512453870146*^9, 3.7035250945682297`*^9, 3.703561655537282*^9, 
   3.703609066500896*^9, 3.703652041274087*^9, 3.703652242771473*^9, 
   3.703652418075493*^9, 3.703766268338274*^9, 3.703830225719763*^9, 
   3.703842463982032*^9, 3.7038514402836533`*^9, 3.703852043164657*^9, 
   3.703863773615024*^9, 3.7038661654385433`*^9, 3.703907169625979*^9, 
   3.703926623680181*^9, 3.703939556281986*^9, 3.703941434952045*^9, 
   3.703942674330811*^9, 3.703955476126768*^9, 3.703992583431616*^9, 
   3.704042202048881*^9, 3.704043421302899*^9, 3.704044555918565*^9, 
   3.704106509341797*^9, 3.7045953863543797`*^9},
 ExpressionUUID -> "377dce9d-9266-4de4-9afc-f29302de4af8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G\[Mu]p", "[", 
   RowBox[{
    SubscriptBox["r", "0"], ",", 
    SubscriptBox["r", "1"]}], "]"}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.703491728321205*^9, 3.703491752457872*^9}, 
   3.703492167982881*^9, 3.7034923776204653`*^9, 3.703495838882505*^9, 
   3.703512453870146*^9, 3.7035250945682297`*^9, 3.703561655537282*^9, 
   3.703609066500896*^9, 3.703652041274087*^9, 3.703652242771473*^9, 
   3.703652418075493*^9, 3.703766268338274*^9, 3.703830225719763*^9, 
   3.703842463982032*^9, 3.7038514402836533`*^9, 3.703852043164657*^9, 
   3.703863773615024*^9, 3.7038661654385433`*^9, 3.703907169625979*^9, 
   3.703926623680181*^9, 3.703939556281986*^9, 3.703941434952045*^9, 
   3.703942674330811*^9, 3.703955476126768*^9, 3.703992583431616*^9, 
   3.704042202048881*^9, 3.704043421302899*^9, 3.704044557343931*^9, 
   3.7041065110625553`*^9, 3.7045953882283497`*^9},
 ExpressionUUID -> "377dce9d-9266-4de4-9afc-f29302de4af8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relations between the \[OpenCurlyDoubleQuote]G\[CloseCurlyDoubleQuote] \
functions", "Subsection",
 CellChangeTimes->{{3.70393981370572*^9, 3.703939825425912*^9}}],

Cell[TextData[{
 "These relations are consequence of a change of covariant derivative in the \
definition of the operator ",
 Cell[BoxData[
  FormBox["P", TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.7039398626985283`*^9, 3.7039398954777718`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["r", "0"], 
     RowBox[{"Gq", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "+", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"GNp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703927381985214*^9, 3.703927459453355*^9}, 
   3.703928812390867*^9, {3.703939395699708*^9, 3.703939400294848*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703927460861539*^9, 3.703928830850791*^9, 
  3.703939839864848*^9, 3.703941436174206*^9, 3.7039426756034517`*^9, 
  3.7039554772847137`*^9, 3.703992584532003*^9, 3.704042204268602*^9, 
  3.704043423103385*^9, 3.704044557972308*^9, 3.704106511510974*^9, 
  3.704595389133234*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "+", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7039276764535017`*^9, 3.703927713009266*^9}, {
  3.7039287564910107`*^9, 3.70392876175471*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703927715109989*^9, 3.70392876267417*^9, 
  3.703928831450244*^9, 3.703939840309683*^9, 3.703941436824113*^9, 
  3.703942676300189*^9, 3.703955477915386*^9, 3.7039925851456537`*^9, 
  3.704042205544944*^9, 3.7040434243427896`*^9, 3.704044559173924*^9, 
  3.704106512848892*^9, 3.704595390768475*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gq", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "-", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "+", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703927518270958*^9, 3.7039275248222857`*^9}, {
   3.703927574848654*^9, 3.703927618740312*^9}, {3.703927720368188*^9, 
   3.7039277211903887`*^9}, 3.7039287967828197`*^9, {3.7039395577861557`*^9, 
   3.70393957204662*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703927624063512*^9, 3.70392776865028*^9, 
  3.703928798652265*^9, 3.70392883128126*^9, 3.703939841031535*^9, 
  3.7039414377266417`*^9, 3.703942677225244*^9, 3.703955478753029*^9, 
  3.7039925859614143`*^9, 3.704042207875114*^9, 3.7040434265680847`*^9, 
  3.704044561358902*^9, 3.704106515132524*^9, 3.704595393186564*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "-", 
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "+", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7039272947667923`*^9, 3.703927348800201*^9}, 
   3.7039288110155983`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703927359822974*^9, 3.703928830557876*^9, 
  3.7039398424274597`*^9, 3.703941440845907*^9, 3.703942680183173*^9, 
  3.703955481622548*^9, 3.703992588789914*^9, 3.704042214636427*^9, 
  3.704043433129681*^9, 3.704044567762089*^9, 3.704106521607463*^9, 
  3.704595400753536*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gq", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "-", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "+", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7039271047114964`*^9, 3.7039272617473583`*^9}, 
   3.703928809465003*^9, {3.703939669149301*^9, 3.703939686986663*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703927265173264*^9, 3.7039288293214397`*^9, 
  3.703939843683823*^9, 3.703941443043683*^9, 3.703942682124847*^9, 
  3.7039554835080442`*^9, 3.703992591439775*^9, 3.7040422197289867`*^9, 
  3.704043437504465*^9, 3.7040445721326838`*^9, 3.7041065259159927`*^9, 
  3.7045954060670757`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["r", "0"], 
     RowBox[{"Gq", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       RowBox[{"2", 
        SubscriptBox["r", "1"]}], "+", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], "-", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], " ", "-", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "-", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], " ", "+", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "-", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], " ", "-", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "+", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], " ", "+", 
       SubscriptBox["r", "1"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "1"], "+", 
       SubscriptBox["r", "2"]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7039283279764643`*^9, 3.703928637799697*^9}, 
   3.703928769980981*^9, {3.703928940514366*^9, 3.7039289571462173`*^9}, {
   3.703929086913672*^9, 3.703929107896783*^9}, {3.703929567510702*^9, 
   3.703929591724811*^9}, {3.7039297472852488`*^9, 3.703929862040242*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703928662366345*^9, 3.7039287864756737`*^9, 3.7039289734824467`*^9, {
   3.703929101438507*^9, 3.703929120246314*^9}, 3.703929594747546*^9, {
   3.7039297794902773`*^9, 3.703929864633099*^9}, 3.7039398451345787`*^9, 
   3.703941445419734*^9, 3.703942684519363*^9, 3.703955485702544*^9, 
   3.703992593609674*^9, 3.704042226602448*^9, 3.7040434436911373`*^9, 
   3.704044578411656*^9, 3.704106532144991*^9, 3.7045954132841387`*^9}]
}, Open  ]],

Cell["The previous relations are solved as:", "Text",
 CellChangeTimes->{{3.70394250613593*^9, 3.703942525807184*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", 
      SubscriptBox["r", "1"]}], "]"}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SubscriptBox["r", "0"], 
         RowBox[{"Gq", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "1"]}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], 
         RowBox[{"GNNu", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "1"]}], "]"}]}]}], 
       RowBox[{
        SubscriptBox["r", "0"], "+", 
        SubscriptBox["r", "1"]}]]}], ")"}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703941327367736*^9, 3.703941405137123*^9}, 
   3.703943853802433*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703941699112133*^9, 3.703942684822719*^9, {3.70394385581896*^9, 
   3.7039438636169357`*^9}, 3.7039554859563427`*^9, 3.703992593841156*^9, 
   3.7040422273953457`*^9, 3.704043444289504*^9, 3.704044578983899*^9, 
   3.704106532741126*^9, 3.704595414143585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GNup", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SubscriptBox["r", "2"], 
         RowBox[{"Gq", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "+", 
           RowBox[{"3", 
            SubscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"GNNu", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], " ", "+", 
           SubscriptBox["r", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}], 
         RowBox[{"GNuNu", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", " ", 
           SubscriptBox["r", "1"], ",", 
           SubscriptBox["r", "2"]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "+", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "+", 
          SubscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7039414338290787`*^9, 3.7039416945820103`*^9}, {
  3.7039417418329353`*^9, 3.703941745632166*^9}, {3.703941798414616*^9, 
  3.703941820147674*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703941713119041*^9, 3.703941747927258*^9, {3.7039418105715113`*^9, 
   3.703941822669734*^9}, 3.703942686564665*^9, 3.703943865158164*^9, 
   3.7039554875127497`*^9, 3.703992595416256*^9, 3.704042232428308*^9, 
   3.704043448770603*^9, 3.704044583381218*^9, 3.704106537264804*^9, 
   3.704595419612509*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GpNu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "-", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["r", "0"], 
        RowBox[{"Gq", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           SubscriptBox["r", "0"]}], "+", 
          SubscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"GNNu", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], " ", "+", 
          SubscriptBox["r", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "-", 
          SubscriptBox["r", "0"]}], ")"}], 
        RowBox[{"GNuNu", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", " ", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "2"]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "+", 
         SubscriptBox["r", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "+", 
         SubscriptBox["r", "0"]}], ")"}]}]], ")"}]}], "//", "PowerExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.703941838692214*^9, 3.703941886936638*^9}, 
   3.703941917243547*^9, {3.703941954600246*^9, 3.703941977772031*^9}, {
   3.7039420177091217`*^9, 3.7039420504863987`*^9}, {3.703942125810931*^9, 
   3.703942167249051*^9}, {3.703949275044998*^9, 3.703949295042667*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.703941902749979*^9, 3.703941923249707*^9}, {
   3.7039419587901707`*^9, 3.7039419828478327`*^9}, 3.7039420541806602`*^9, {
   3.703942140876335*^9, 3.703942169107065*^9}, 3.703942688912537*^9, 
   3.703943867029344*^9, {3.703949282563723*^9, 3.703949297985042*^9}, 
   3.703955489746202*^9, 3.703992597843719*^9, 3.704042238714575*^9, 
   3.70404345496072*^9, 3.704044588961018*^9, 3.704106542824892*^9, 
   3.7045954260874662`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gpp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", " ", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SubscriptBox["r", "1"], 
         RowBox[{"Gq", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "2"]}], "]"}]}], " ", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           RowBox[{"2", 
            SubscriptBox["r", "1"]}], "+", 
           SubscriptBox["r", "2"]}], ")"}], 
         RowBox[{"GNNu", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", 
           SubscriptBox["r", "2"]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}], 
         RowBox[{"GNuNu", "[", 
          RowBox[{
           SubscriptBox["r", "0"], ",", " ", 
           SubscriptBox["r", "1"], ",", 
           SubscriptBox["r", "2"]}], "]"}], " "}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "+", 
          SubscriptBox["r", "1"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "+", 
          SubscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703942181534881*^9, 3.703942322088396*^9}, {
  3.703942416431157*^9, 3.703942420508883*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7039422517522*^9, 3.703942273364128*^9}, 
   3.703942325615121*^9, 3.7039424668537397`*^9, 3.703942690586754*^9, 
   3.703943868453809*^9, 3.703955491382821*^9, 3.703992599387679*^9, 
   3.704042243516861*^9, 3.704043459067875*^9, 3.704044593020851*^9, 
   3.704106547027663*^9, 3.704595430989718*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Values of the \[OpenCurlyDoubleQuote]G\[CloseCurlyDoubleQuote] \
functions for various dimensions", "Subsection",
 CellChangeTimes->{{3.7034926568586397`*^9, 3.70349267243775*^9}, {
  3.703652578955429*^9, 3.703652601754511*^9}, {3.703653366669191*^9, 
  3.703653373763377*^9}},
 ExpressionUUID -> "512b98c7-023a-443f-8c37-0d19e75b77e1"],

Cell[CellGroupData[{

Cell["Some preliminary definitions", "Subsubsection",
 CellChangeTimes->{{3.703492846947351*^9, 3.7034928622429867`*^9}},
 ExpressionUUID -> "a17cb87e-48f5-4fd3-b9f3-b4daa41c2833"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q1", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a", "3"]}], " ", "+", " ", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "b"}], " ", "-", " ", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", "c"}], " ", "+", " ", 
     RowBox[{"6", " ", "a", " ", "b", " ", "c"}], "  ", "+", " ", 
     RowBox[{"a", " ", 
      SuperscriptBox["c", "2"]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      SuperscriptBox["c", "2"]}]}], 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], "3"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a", "+", "c"}], ")"}]}], " ", "-", " ", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"]}]], 
       RowBox[{"Log", "[", "a", "]"}]}], " ", "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"a", "+", "b"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}]}]], 
       RowBox[{"Log", "[", "b", "]"}]}], " ", "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"a", "+", "c"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "a"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"c", "-", "b"}], ")"}]}]], 
       RowBox[{"Log", "[", "c", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q3", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"6", " ", 
     SqrtBox[
      RowBox[{"a", " ", "b", " ", "c"}]]}], " ", "+", 
    SuperscriptBox["a", 
     RowBox[{"3", "/", "2"}]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    SuperscriptBox["c", 
     RowBox[{"3", "/", "2"}]], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{"a", " ", "c"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["a"], "+", 
       SqrtBox["c"]}], ")"}]}], " ", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["b"], "+", 
          SqrtBox["c"]}], ")"}]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["a"], "+", 
          SqrtBox["c"]}], ")"}]}], "+", 
       RowBox[{"c", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["a"], "+", 
          SqrtBox["b"]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q4", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"a", " ", "+", "b", "+", " ", "c", " ", "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"a", " ", "b"}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"a", " ", "c"}]]}], "+", 
     SqrtBox[
      RowBox[{"b", " ", "c"}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"b", " ", "c"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox["a"], "+", 
        SqrtBox["b"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox["a"], "+", 
        SqrtBox["c"]}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["b"], "+", 
       SqrtBox["c"]}], ")"}], " "}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703492866540882*^9, 3.70349298106443*^9}, {
  3.70349336689042*^9, 3.70349350170348*^9}, {3.703493570021613*^9, 
  3.703493606724415*^9}, {3.7034941713525677`*^9, 3.703494180829438*^9}, {
  3.703651518790537*^9, 3.7036516214016323`*^9}, {3.703651701911021*^9, 
  3.703651768056439*^9}, {3.704106251811314*^9, 3.704106255136038*^9}},
 ExpressionUUID -> "c2e39862-441c-45a6-8620-59d64484cc40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "=", "2"}], TraditionalForm]],
  ExpressionUUID -> "e44e83c6-5f1b-4021-a43c-e14a532e3276"],
 ": Comparisons with simplified expressions involving log functions"
}], "Subsubsection",
 CellChangeTimes->{{3.7034929939454327`*^9, 3.703492996992737*^9}, {
  3.703651844772058*^9, 3.703651865254054*^9}, {3.70365262319268*^9, 
  3.7036526400361843`*^9}, {3.703653344835598*^9, 3.703653346626215*^9}},
 ExpressionUUID -> "3cd5882c-04d8-4b85-b3a6-8692dc8efeb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Gq", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubscriptBox["r", "0"], "]"}], "-", 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "1"], "]"}]}], 
     RowBox[{
      SubscriptBox["r", "0"], "-", 
      SubscriptBox["r", "1"]}]], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703492720973802*^9, 3.7034928139787607`*^9}, {
  3.703495406237479*^9, 3.7034954077716303`*^9}, {3.703571002636689*^9, 
  3.7035710306188374`*^9}, {3.7036521152095947`*^9, 3.703652116808199*^9}},
 ExpressionUUID -> "21a3bf10-f8e0-4f24-ac46-8a6cce2c09bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703495840460593*^9, 3.703512455557255*^9, 
  3.7035250961654167`*^9, 3.7035616564683113`*^9, 3.7036090671668262`*^9, 
  3.703652042536396*^9, 3.703652160606441*^9, 3.703652242927437*^9, 
  3.703652419217925*^9, 3.7037662713633137`*^9, 3.703830227177878*^9, 
  3.7038424656114063`*^9, 3.70385144226604*^9, 3.703852044474382*^9, 
  3.703863775956064*^9, 3.703866166841838*^9, 3.7039071710841846`*^9, 
  3.703926624864437*^9, 3.7039395574131413`*^9, 3.703941445665532*^9, 
  3.703942690830605*^9, 3.703955491617304*^9, 3.703992599576914*^9, 
  3.704042243777343*^9, 3.704043459330071*^9, 3.7040445932951736`*^9, 
  3.7041065472968616`*^9, 3.704595431238514*^9},
 ExpressionUUID -> "a1266b16-e758-423e-aa7b-409cc4a3cf83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"GNp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "0"], "-", 
        SubscriptBox["r", "1"]}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", " ", 
       RowBox[{
        SubscriptBox["r", "0"], 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           SubscriptBox["r", "0"], "]"}], "-", 
          RowBox[{"Log", "[", 
           SubscriptBox["r", "1"], "]"}]}], 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}]]}]}], ")"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703494553997622*^9, 3.703494599647478*^9}, {
  3.703495409964561*^9, 3.7034954113319817`*^9}, {3.703571002666943*^9, 
  3.703571030657853*^9}, {3.7036521213771257`*^9, 3.703652122977519*^9}},
 ExpressionUUID -> "3c8bb619-c06c-43b7-be44-f03aa396ca76"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703494603585374*^9, 3.703495840870311*^9, 
  3.70351245604879*^9, 3.703525096562549*^9, 3.703561656846294*^9, 
  3.7036090677211103`*^9, 3.7036520432032433`*^9, 3.703652160935226*^9, 
  3.7036522430126743`*^9, 3.703652419438122*^9, 3.7037662717476263`*^9, 
  3.703830227509551*^9, 3.703842465875683*^9, 3.703851442618821*^9, 
  3.703852044743857*^9, 3.703863776625235*^9, 3.703866167152298*^9, 
  3.7039071713217688`*^9, 3.70392662510541*^9, 3.703939557631982*^9, 
  3.703941445914321*^9, 3.7039426910735598`*^9, 3.7039554918400087`*^9, 
  3.7039925998073597`*^9, 3.704042244079611*^9, 3.704043459667057*^9, 
  3.704044593628083*^9, 3.704106547666128*^9, 3.704595431600737*^9},
 ExpressionUUID -> "c5bacd86-aabe-4127-93df-149b1d2fecc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}], ")"}], "2"]]}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "0"], " ", "+", " ", 
       SubscriptBox["r", "1"], " ", "-", 
       RowBox[{"2", " ", 
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["r", "1"], " ", 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           SubscriptBox["r", "0"], "]"}], "-", 
          RowBox[{"Log", "[", 
           SubscriptBox["r", "1"], "]"}]}], 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "1"]}]]}]}], ")"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703493670935402*^9, 3.7034937589487247`*^9}, {
  3.7034954130202427`*^9, 3.7034954143639708`*^9}, {3.70357100270313*^9, 
  3.703571030703343*^9}, {3.703652127217067*^9, 3.703652128840667*^9}},
 ExpressionUUID -> "845cf566-d47b-422f-8bf0-5def72dde2c1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.70349376344101*^9, 3.703495841300558*^9, 
  3.7035124569690027`*^9, 3.703525096995625*^9, 3.703561657176133*^9, 
  3.703609069581419*^9, 3.703652044426689*^9, 3.703652161314749*^9, 
  3.703652243136219*^9, 3.703652420149611*^9, 3.703766272974148*^9, 
  3.703830228208099*^9, 3.7038424663004627`*^9, 3.703851443172709*^9, 
  3.703852045161028*^9, 3.7038637780661993`*^9, 3.7038661676299753`*^9, 
  3.70390717178048*^9, 3.703926625479952*^9, 3.7039395580116673`*^9, 
  3.7039414463351183`*^9, 3.703942691442581*^9, 3.703955492198756*^9, 
  3.7039926001898603`*^9, 3.704042245320551*^9, 3.7040434606840143`*^9, 
  3.704044594601359*^9, 3.704106548816378*^9, 3.704595432986932*^9},
 ExpressionUUID -> "f987e48d-eddf-49b4-ab77-c4ca6d331857"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "+", 
         SubscriptBox["r", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], " ", "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "1"]}], " ", "+", " ", 
         SubscriptBox["r", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "0"], "-", 
         SubscriptBox["r", "1"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "-", 
          SubscriptBox["r", "2"]}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", "1"], "-", 
         SubscriptBox["r", "2"]}], ")"}]}]], " ", "-", " ", 
     RowBox[{
      RowBox[{"Q1", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "0"], "]"}]}], " ", "-", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "0"], "+", 
          SubscriptBox["r", "1"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["r", "1"], "+", 
          SubscriptBox["r", "2"]}], ")"}]}], 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}], "2"]}]], 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "1"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Q1", "[", 
       RowBox[{
        SubscriptBox["r", "2"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "0"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["r", "2"], "]"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703493801533648*^9, 3.703494047815332*^9}, {
  3.703495416212594*^9, 3.703495417485395*^9}, {3.7035710027509212`*^9, 
  3.703571030776951*^9}, {3.70357122254103*^9, 3.7035712225874987`*^9}, {
  3.703652133371262*^9, 3.703652134857171*^9}},
 ExpressionUUID -> "b2edfaf0-c051-4c21-82d6-581d26efe80d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703494058951119*^9, 3.703495848212603*^9, 
  3.7035124648264236`*^9, 3.703525104141417*^9, 3.7035616630468273`*^9, 
  3.703609076578217*^9, 3.703652050710927*^9, 3.703652162665447*^9, 
  3.703652244045451*^9, 3.703652426376258*^9, 3.703766283903582*^9, 
  3.703830235625106*^9, 3.7038424723548326`*^9, 3.70385144944471*^9, 
  3.703852050855069*^9, 3.70386379063696*^9, 3.7038661738761578`*^9, 
  3.703907177381144*^9, 3.7039266303482018`*^9, 3.703939562957876*^9, 
  3.703941451073786*^9, 3.703942695994596*^9, 3.703955496783589*^9, 
  3.7039926047547903`*^9, 3.704042252763382*^9, 3.704043467780732*^9, 
  3.7040446014836397`*^9, 3.7041065559821243`*^9, 3.704595441248651*^9},
 ExpressionUUID -> "8edd6175-4925-46e0-b84c-1aec5f4e6f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", " ", 
    RowBox[{"Q2", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], " ", ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703494140974547*^9, 3.703494165725485*^9}, {
  3.703495420108893*^9, 3.7034954214119673`*^9}, {3.7035710028243513`*^9, 
  3.703571030802997*^9}, {3.703571222602194*^9, 3.7035712226060753`*^9}, {
  3.703652141106303*^9, 3.703652142585081*^9}},
 ExpressionUUID -> "062c9d50-f8e3-41de-89a3-5a0f59d95351"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703494187664571*^9, 3.7034958490621357`*^9, 
  3.703512465869649*^9, 3.703525105004383*^9, 3.7035616638341837`*^9, 
  3.703609077193666*^9, 3.7036520516050463`*^9, 3.70365216416396*^9, 
  3.7036522442036858`*^9, 3.70365242845874*^9, 3.703766287560142*^9, 
  3.7038302377101*^9, 3.70384247419169*^9, 3.7038514512651863`*^9, 
  3.7038520530167713`*^9, 3.703863793106287*^9, 3.703866176074334*^9, 
  3.703907179011601*^9, 3.7039266319167967`*^9, 3.70393956494444*^9, 
  3.703941452651519*^9, 3.703942697615244*^9, 3.7039554982279863`*^9, 
  3.703992606222904*^9, 3.704042254685504*^9, 3.7040434702678633`*^9, 
  3.704044603444543*^9, 3.7041065577745256`*^9, 3.704595443365251*^9},
 ExpressionUUID -> "09e9574a-2782-407b-8c81-5e0594b16f60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", " ", 
    RowBox[{"-", 
     RowBox[{"Q2", "[", 
      RowBox[{
       SubscriptBox["r", "2"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "0"]}], "]"}]}], " ", ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.703494196710642*^9, 3.7034942171912117`*^9}, {
  3.703495423796659*^9, 3.7034954250761337`*^9}, {3.7035710028507757`*^9, 
  3.703571030828554*^9}, {3.703571222620723*^9, 3.703571222624588*^9}, {
  3.703652146906752*^9, 3.703652148713841*^9}},
 ExpressionUUID -> "2eb4bead-902f-408d-98b6-02a7a4b01cf2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703494207657647*^9, 3.703494242648036*^9, 
  3.7034958504096413`*^9, 3.703512468214943*^9, 3.703525106632277*^9, 
  3.703561664825551*^9, 3.703609077826099*^9, 3.703652052725296*^9, 
  3.7036521650266657`*^9, 3.7036522444154787`*^9, 3.703652429848982*^9, 
  3.703766290704926*^9, 3.703830239314855*^9, 3.703842475460496*^9, 
  3.703851452524846*^9, 3.703852054284008*^9, 3.7038637950357*^9, 
  3.7038661775271273`*^9, 3.703907180100554*^9, 3.703926633024542*^9, 
  3.703939565964036*^9, 3.703941453750555*^9, 3.703942698915269*^9, 
  3.70395549925259*^9, 3.703992607965082*^9, 3.70404225678382*^9, 
  3.704043472941126*^9, 3.704044605611063*^9, 3.70410655993869*^9, 
  3.704595445562613*^9},
 ExpressionUUID -> "209e4f7d-527d-4aef-9500-d3a9c4765ca5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}], ",", 
     RowBox[{"m", "\[Rule]", "1"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         SubscriptBox["r", "0"], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"Log", "[", 
         SubscriptBox["r", "1"], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "0"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"Log", "[", 
         SubscriptBox["r", "2"], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "0"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "2"], "-", 
           SubscriptBox["r", "1"]}], ")"}]}]]}], ")"}]}], " ", ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7034943704397078`*^9, 3.703494443529791*^9}, {
  3.703494476483827*^9, 3.703494502155283*^9}, {3.703495426485786*^9, 
  3.7034954276126833`*^9}, {3.703571002878413*^9, 3.703571030873703*^9}, {
  3.7035712226406927`*^9, 3.7035712226624813`*^9}, {3.703652152803259*^9, 
  3.703652154554448*^9}},
 ExpressionUUID -> "8d117cc3-1cd5-4135-b404-065d8df02915"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7034945051072693`*^9, 3.7034958510548077`*^9, 
  3.70351246893954*^9, 3.7035251072446404`*^9, 3.703561665491297*^9, 
  3.703609078895649*^9, 3.703652053284871*^9, 3.703652165142277*^9, 
  3.703652244537983*^9, 3.70365243005406*^9, 3.703766290990006*^9, 
  3.703830239548972*^9, 3.703842475742054*^9, 3.703851452924211*^9, 
  3.703852054505117*^9, 3.7038637953433867`*^9, 3.703866177791003*^9, 
  3.7039071802659817`*^9, 3.703926633245672*^9, 3.703939566099989*^9, 
  3.703941453937541*^9, 3.7039426990852137`*^9, 3.703955499411908*^9, 
  3.7039926081060457`*^9, 3.7040422570087767`*^9, 3.7040434733334093`*^9, 
  3.704044605877698*^9, 3.70410656028747*^9, 3.704595445728449*^9},
 ExpressionUUID -> "296d2044-9a9b-4a87-8e44-d342447571da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d", "=", 
    RowBox[{
     RowBox[{"2", "m"}], "\[GreaterSlantEqual]", "4"}]}], TraditionalForm]], 
  "Subsubsection",
  ExpressionUUID -> "1ca79cd7-656b-407f-a277-e63095949e4a"], 
  "Subsubsection"],
 StyleBox[", ", "Subsubsection"],
 StyleBox[Cell[BoxData[
  FormBox["d", TraditionalForm]], "Subsubsection",
  ExpressionUUID -> "a4d136b3-311d-4867-b302-af57be61b4de"], 
  "Subsubsection"],
 StyleBox[" even (", "Subsubsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"m", "\[GreaterSlantEqual]", "2"}], TraditionalForm]], 
  "Subsubsection",
  ExpressionUUID -> "6bae28c8-0c78-49f1-b664-794281c67558"], 
  "Subsubsection"],
 StyleBox[" integer): Comparison with the Laurent polynomials expressions", 
  "Subsubsection"]
}], "Subsection",
 CellChangeTimes->{{3.7034946908571157`*^9, 3.703494700147901*^9}, {
  3.70349474258456*^9, 3.703494757687455*^9}, {3.703494892196352*^9, 
  3.703494936439274*^9}, {3.703524823905456*^9, 3.703524825263422*^9}, {
  3.703652647838316*^9, 3.7036526746704597`*^9}},
 ExpressionUUID -> "5138c571-df95-4029-96c7-d0f849209216"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gq", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"m", "-", "1"}]], 
       SuperscriptBox[
        SubscriptBox["r", "0"], 
        RowBox[{"l", "+", "1", "-", "m"}]], " ", 
       SuperscriptBox[
        SubscriptBox["r", "1"], 
        RowBox[{
         RowBox[{"-", "l"}], "-", "1"}]]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"m", "-", "2"}]}], "}"}]}], "]"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703494853475317*^9, 3.70349486903769*^9}, {
   3.703571002924714*^9, 3.7035710308996687`*^9}, 3.703830514016621*^9},
 ExpressionUUID -> "cfebf9c7-22db-4a47-a14a-9d58de1d0180"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7034948570208483`*^9, 3.7034948722182617`*^9}, 
   3.703495851276432*^9, 3.703512469281247*^9, 3.703525107473041*^9, 
   3.703561665744347*^9, 3.703609079138483*^9, 3.7036520534856577`*^9, 
   3.703652244641849*^9, 3.70365243027735*^9, 3.7037662913126698`*^9, 
   3.703830240303465*^9, 3.703830519616844*^9, 3.703842476314056*^9, 
   3.703851453450981*^9, 3.703852054924368*^9, 3.70386379593225*^9, 
   3.7038661780731773`*^9, 3.703907180787174*^9, 3.703926633532619*^9, 
   3.703939566321986*^9, 3.703941454154188*^9, 3.703942699295706*^9, 
   3.703955499628931*^9, 3.7039926083343782`*^9, 3.704042257248026*^9, 
   3.7040434736945133`*^9, 3.704044606087961*^9, 3.704106560555662*^9, 
   3.70459544605549*^9},
 ExpressionUUID -> "fed2394d-16ba-4590-b5c6-17991752b53a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GNNu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "l", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         RowBox[{"m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"l", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7034949649205627`*^9, 3.703495008459591*^9}, {
   3.703571002952713*^9, 3.70357103092734*^9}, 3.703830510097066*^9},
 ExpressionUUID -> "732a6597-ce28-40e3-a128-85ff306e394f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7034950143150578`*^9, 3.703495851727215*^9, 
  3.703512469977392*^9, 3.7035251079156*^9, 3.70356166693211*^9, 
  3.7036090795091867`*^9, 3.703652054078486*^9, 3.703652244931251*^9, 
  3.703652430844528*^9, 3.7037662922962627`*^9, 3.7038302408613987`*^9, 
  3.703830520390774*^9, 3.703842476661936*^9, 3.703851453909133*^9, 
  3.7038520552311277`*^9, 3.7038637966405067`*^9, 3.7038661784309063`*^9, 
  3.703907181099732*^9, 3.7039266338070498`*^9, 3.7039395665701437`*^9, 
  3.7039414544145117`*^9, 3.703942699576001*^9, 3.703955499872107*^9, 
  3.703992608604535*^9, 3.7040422579914913`*^9, 3.7040434742982893`*^9, 
  3.704044606569598*^9, 3.704106561125246*^9, 3.704595446969479*^9},
 ExpressionUUID -> "3ea66898-e035-4cc6-bcde-2242c556057b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GNp", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"m", "-", "l", "-", "1"}], 
         RowBox[{"m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"l", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703495038283867*^9, 3.7034950467088223`*^9}, {
   3.703571002978793*^9, 3.703571030953717*^9}, 3.70383050696894*^9},
 ExpressionUUID -> "f2211378-d03f-42eb-8c46-4255f4d46276"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703495048886175*^9, 3.703495852038972*^9, 
  3.703512470281459*^9, 3.7035251082199287`*^9, 3.703561667192618*^9, 
  3.7036090796713057`*^9, 3.703652054469442*^9, 3.703652245114379*^9, 
  3.70365243103485*^9, 3.703766292588758*^9, 3.7038302414008923`*^9, 
  3.703830520807667*^9, 3.7038424770235033`*^9, 3.703851454238353*^9, 
  3.7038520554539824`*^9, 3.703863797020288*^9, 3.7038661786575403`*^9, 
  3.703907181336515*^9, 3.703926634002861*^9, 3.703939566727438*^9, 
  3.703941454580612*^9, 3.703942699754355*^9, 3.703955500031118*^9, 
  3.703992608769953*^9, 3.7040422582743807`*^9, 3.70404347463514*^9, 
  3.704044606721526*^9, 3.704106561521455*^9, 3.704595447397451*^9},
 ExpressionUUID -> "f5e5ce67-8a60-490d-89bf-5f4568ab91e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GNuNu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"2", "m"}], "+", "3"}], ")"}]}], 
         RowBox[{"2", " ", "m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"k", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "k", "-", "1"}]], 
        SuperscriptBox[
         SubscriptBox["r", "2"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703495113825819*^9, 3.7034952266610947`*^9}, {
   3.703571003006215*^9, 3.703571030979434*^9}, {3.703571222677945*^9, 
   3.703571222682122*^9}, 3.703830503697298*^9},
 ExpressionUUID -> "a8834b49-4e49-4286-a1d7-7ec205d6690f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703495271939004*^9, 3.7034958572268744`*^9, 
  3.703512476615271*^9, 3.703525113544909*^9, 3.7035616716306877`*^9, 
  3.7036090841673203`*^9, 3.703652059134729*^9, 3.703652248491663*^9, 
  3.703652436232778*^9, 3.7037663011763763`*^9, 3.703830246271165*^9, 
  3.703830532109664*^9, 3.7038424808779488`*^9, 3.703851458026105*^9, 
  3.7038520595503807`*^9, 3.7038638015148783`*^9, 3.703866183045369*^9, 
  3.703907184877906*^9, 3.70392663717636*^9, 3.703939570010724*^9, 
  3.703941457745201*^9, 3.703942703072043*^9, 3.703955503283637*^9, 
  3.7039926119261703`*^9, 3.704042263942894*^9, 3.7040434801286793`*^9, 
  3.704044611980034*^9, 3.704106566764799*^9, 3.704595453449942*^9},
 ExpressionUUID -> "ff9b0afe-8777-4954-9bd4-277d8785fcfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GpNu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], 
         RowBox[{"2", " ", "m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"k", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "k", "-", "1"}]], 
        SuperscriptBox[
         SubscriptBox["r", "2"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703495286102941*^9, 3.703495299022674*^9}, {
   3.7035710030328207`*^9, 3.703571031007511*^9}, {3.703571222697125*^9, 
   3.7035712227012053`*^9}, 3.7038305008492737`*^9},
 ExpressionUUID -> "d9a5231e-c901-450c-9047-1de523a54550"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703495310935059*^9, 3.7034958609094877`*^9, 
  3.703512481393948*^9, 3.7035251174695272`*^9, 3.703561675530999*^9, 
  3.703609087779743*^9, 3.703652062963998*^9, 3.703652251465859*^9, 
  3.703652440089711*^9, 3.703766305582247*^9, 3.703830248600006*^9, 
  3.703830537925489*^9, 3.703842482868981*^9, 3.703851459870686*^9, 
  3.703852061526781*^9, 3.703863803467106*^9, 3.7038661851335773`*^9, 
  3.703907186710824*^9, 3.703926638913208*^9, 3.703939571901745*^9, 
  3.703941459592525*^9, 3.7039427048413687`*^9, 3.7039555049282017`*^9, 
  3.703992615553958*^9, 3.704042266661912*^9, 3.7040434828600483`*^9, 
  3.704044614706847*^9, 3.70410656961581*^9, 3.7045954564581823`*^9},
 ExpressionUUID -> "4796f654-be15-4d09-b685-e64c3a2c1d39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GNup", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "m"}], "+", "3"}], 
         RowBox[{"2", " ", "m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"k", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "k", "-", "1"}]], 
        SuperscriptBox[
         SubscriptBox["r", "2"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7034953233128567`*^9, 3.7034953340082903`*^9}, {
  3.703571003059496*^9, 3.703571031034165*^9}, {3.703571222716177*^9, 
  3.703571222720253*^9}, {3.703830317847946*^9, 3.703830318987896*^9}},
 ExpressionUUID -> "03802266-8b52-4389-ac72-2268f26efa7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703495348874954*^9, 3.703495865684793*^9, 
  3.7035124863713837`*^9, 3.7035251222304993`*^9, 3.703561679936431*^9, 
  3.703609092983651*^9, 3.703652067954177*^9, 3.703652253826118*^9, 
  3.7036524451907063`*^9, 3.703766315377583*^9, 3.703830260629775*^9, 
  3.70383048874711*^9, 3.703830549996009*^9, 3.703842488990518*^9, 
  3.7038514661182756`*^9, 3.7038520691514072`*^9, 3.70386381307613*^9, 
  3.7038661915220747`*^9, 3.7039071922930307`*^9, 3.703926644190507*^9, 
  3.703939577442597*^9, 3.70394146530276*^9, 3.70394271033727*^9, 
  3.7039555101423073`*^9, 3.703992620695879*^9, 3.704042272549808*^9, 
  3.7040434884755907`*^9, 3.704044620478087*^9, 3.704106575354813*^9, 
  3.704595462697918*^9},
 ExpressionUUID -> "3bcabe5c-1e55-43fa-b4fd-201fe618c676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gpp", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "2"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"-", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}]}]], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{"k", "+", "1", "-", "m"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "k", "-", "1"}]], 
        SuperscriptBox[
         SubscriptBox["r", "2"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"m", "-", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703495361061264*^9, 3.703495364660018*^9}, {
   3.703571003087719*^9, 3.703571031060779*^9}, {3.703571222735159*^9, 
   3.703571222739285*^9}, 3.703830496508039*^9},
 ExpressionUUID -> "652bce33-bbb6-4266-a69a-9d404d8048c1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7034953678342953`*^9, 3.703495867064929*^9, 
  3.703512487844058*^9, 3.703525123557234*^9, 3.703561681304044*^9, 
  3.703609094663506*^9, 3.703652069310676*^9, 3.703652255128817*^9, 
  3.703652446584247*^9, 3.703766318410117*^9, 3.703830264205162*^9, 
  3.7038305533758087`*^9, 3.703842490454133*^9, 3.703851467820077*^9, 
  3.703852070911332*^9, 3.703863815542121*^9, 3.7038661932187853`*^9, 
  3.703907193695344*^9, 3.703926645544776*^9, 3.70393957885478*^9, 
  3.703941466983159*^9, 3.7039427118199463`*^9, 3.703955511553624*^9, 
  3.7039926219978113`*^9, 3.704042274053587*^9, 3.7040434900159473`*^9, 
  3.7040446220486107`*^9, 3.704106576965461*^9, 3.704595464342462*^9},
 ExpressionUUID -> "b28253d7-8348-4012-a974-6891e0af9ea1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d", "=", "3"}], TraditionalForm]], "Subsubsection",
  ExpressionUUID -> "580397a4-a3b2-4016-bdee-1215489dacf9"], 
  "Subsubsection"],
 StyleBox[": Comparison with simplified expressions involving square roots", 
  "Subsubsection"]
}], "Subsection",
 CellChangeTimes->{{3.703608911392495*^9, 3.703608929098874*^9}, {
  3.7036526631281443`*^9, 3.703652693222528*^9}},
 ExpressionUUID -> "7773d6b0-ddf3-49c3-95be-489e9cd60c25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Gq", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     FractionBox["2", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SubscriptBox["r", "0"], 
         SubscriptBox["r", "1"]}]], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SubscriptBox["r", "0"]], " ", "+", " ", 
         SqrtBox[
          SubscriptBox["r", "1"]]}], ")"}]}]], ")"}]}], "//", "PowerExpand"}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7036089497948008`*^9, 3.703608954698691*^9}, 
   3.703609120371982*^9, {3.703609235647378*^9, 3.703609275817151*^9}, {
   3.7036470926299963`*^9, 3.703647095172759*^9}, 3.703647584849327*^9},
 ExpressionUUID -> "035e7bf8-19f6-47e5-a52e-cfe9fdc21924"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703608955236525*^9, 3.703609095071525*^9, 
  3.703617201014124*^9, 3.703647115354347*^9, 3.703647587296739*^9, 
  3.703652069679862*^9, 3.703652255222658*^9, 3.7036524469547367`*^9, 
  3.7037663190825357`*^9, 3.703830264896068*^9, 3.703842490920186*^9, 
  3.7038514683472977`*^9, 3.703852071500668*^9, 3.703863816190591*^9, 
  3.7038661938319798`*^9, 3.703907194097211*^9, 3.703926645990931*^9, 
  3.703939579292346*^9, 3.703941467389866*^9, 3.703942712242525*^9, 
  3.703955511984593*^9, 3.703992622365333*^9, 3.704042274469507*^9, 
  3.704043490435508*^9, 3.704044622516637*^9, 3.704106577394103*^9, 
  3.704595464753878*^9},
 ExpressionUUID -> "ff2599e3-efd4-41f8-8466-2af442099066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"GNp", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox[
       RowBox[{
        SqrtBox[
         SubscriptBox["r", "1"]], "+", 
        RowBox[{"2", 
         SqrtBox[
          SubscriptBox["r", "0"]]}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SubscriptBox["r", "0"], 
          SubscriptBox["r", "1"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], " ", "+", " ", 
           SqrtBox[
            SubscriptBox["r", "1"]]}], ")"}], "2"]}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703609033280326*^9, 3.703609038101359*^9}, 
   3.703609119014044*^9, {3.703609299904778*^9, 3.703609388301833*^9}, {
   3.70364708761347*^9, 3.703647089486581*^9}, 3.703647583025405*^9},
 ExpressionUUID -> "3771ab4a-e5f4-47c6-8a44-c3208f938e0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.70360909540016*^9, 3.703617204562479*^9, 
  3.703647119105174*^9, 3.7036475906327143`*^9, 3.70365206975626*^9, 
  3.7036522552957773`*^9, 3.7036524470544767`*^9, 3.7037663199986763`*^9, 
  3.703830265544528*^9, 3.703842491355556*^9, 3.7038514689348183`*^9, 
  3.703852071988141*^9, 3.703863816858671*^9, 3.703866194285767*^9, 
  3.703907194495163*^9, 3.7039266463819942`*^9, 3.703939579673168*^9, 
  3.703941467798127*^9, 3.703942712621264*^9, 3.703955512390888*^9, 
  3.703992622714386*^9, 3.704042274918006*^9, 3.7040434909036293`*^9, 
  3.704044623017797*^9, 3.704106577987362*^9, 3.7045954653139668`*^9},
 ExpressionUUID -> "ab9f3253-79d4-4adf-b209-39c9d540ea04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"GNNu", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], " ", "+", " ", 
           SqrtBox[
            SubscriptBox["r", "1"]]}], ")"}], "2"], "+", " ", 
        SqrtBox[
         RowBox[{
          SubscriptBox["r", "0"], " ", 
          SubscriptBox["r", "1"]}]]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SubscriptBox["r", "0"], " ", 
          SubscriptBox["r", "1"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], "+", 
           SqrtBox[
            SubscriptBox["r", "1"]]}], ")"}], "3"], " "}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703609056551443*^9, 3.703609059422173*^9}, 
   3.703609117916698*^9, {3.7036094079030857`*^9, 3.703609449409067*^9}, {
   3.703647081007832*^9, 3.7036470828930807`*^9}, 3.7036475811606007`*^9},
 ExpressionUUID -> "ef131472-893e-4e5d-91ab-b879b7dad98c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703609095651829*^9, 3.703617213984577*^9, 
  3.703647123161755*^9, 3.703647594665091*^9, 3.703652070121142*^9, 
  3.703652255417573*^9, 3.7036524473549137`*^9, 3.70376632088165*^9, 
  3.703830266324513*^9, 3.703842491913327*^9, 3.703851469704138*^9, 
  3.703852072788406*^9, 3.703863818622849*^9, 3.703866194938534*^9, 
  3.703907194998864*^9, 3.703926646888187*^9, 3.7039395801791363`*^9, 
  3.703941468345799*^9, 3.703942713144423*^9, 3.703955512860705*^9, 
  3.7039926231779613`*^9, 3.704042276097817*^9, 3.704043491825363*^9, 
  3.704044623942213*^9, 3.704106578963559*^9, 3.704595466572912*^9},
 ExpressionUUID -> "3253e2b5-fe08-48ff-867b-197aafc3b8d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"GNuNu", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", "3"], 
      FractionBox[
       RowBox[{"Q3", "[", 
        RowBox[{
         SubscriptBox["r", "0"], ",", " ", 
         SubscriptBox["r", "1"], ",", " ", 
         SubscriptBox["r", "2"]}], "]"}], 
       RowBox[{" ", 
        RowBox[{
         SqrtBox[
          SubscriptBox["r", "1"]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SubscriptBox["r", "0"]], "+", 
            SqrtBox[
             SubscriptBox["r", "1"]]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SubscriptBox["r", "0"]], "+", 
            SqrtBox[
             SubscriptBox["r", "2"]]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SubscriptBox["r", "1"]], "+", 
            SqrtBox[
             SubscriptBox["r", "2"]]}], ")"}], "2"]}]}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703609077178081*^9, 3.703609079839175*^9}, {
   3.703609111010269*^9, 3.7036091117683764`*^9}, 3.703647578929347*^9, {
   3.703647791624591*^9, 3.703647836194705*^9}, {3.703649257088931*^9, 
   3.703649411119327*^9}, 3.70364957731922*^9, {3.703649630906353*^9, 
   3.703649683242917*^9}, 3.703650238901044*^9, {3.703650321095519*^9, 
   3.703650342437501*^9}, {3.703650751330278*^9, 3.7036507531366043`*^9}, {
   3.703651633918551*^9, 3.7036516548269377`*^9}},
 ExpressionUUID -> "97fb3754-bdec-45de-887e-93fa8aa02288"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703609106321829*^9, 3.703617104354945*^9, 3.7036476275238047`*^9, 
   3.703647883687665*^9, 3.703649443645968*^9, {3.703649623252022*^9, 
   3.703649698114732*^9}, 3.703650340466714*^9, 3.703651685339226*^9, 
   3.703652071689982*^9, 3.703652256243031*^9, 3.7036524485495863`*^9, 
   3.703766325956853*^9, 3.7038302805038157`*^9, 3.703842503476718*^9, 
   3.703851482674602*^9, 3.703852085876452*^9, 3.7038638378743153`*^9, 
   3.7038662078908043`*^9, 3.703907205782545*^9, 3.703926657111043*^9, 
   3.703939591254633*^9, 3.703941478413178*^9, 3.703942723777042*^9, 
   3.7039555232253923`*^9, 3.7039926331144133`*^9, 3.704042287338764*^9, 
   3.704043503110673*^9, 3.704044640451252*^9, 3.7041065897966757`*^9, 
   3.704595478101584*^9},
 ExpressionUUID -> "1ba386ee-4ce9-45fa-a1e4-0e02fe3eb2ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"GNup", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"Q4", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", " ", 
        SubscriptBox["r", "1"], ",", " ", 
        SubscriptBox["r", "2"]}], "]"}]}], ")"}]}], "//", "PowerExpand"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7036091026496277`*^9, 3.70360912381215*^9}, 
   3.7036476405805902`*^9, {3.703648310862645*^9, 3.7036483287353697`*^9}, {
   3.703648580203639*^9, 3.7036486055407*^9}, {3.70364863562469*^9, 
   3.703648637134179*^9}, {3.703650872083295*^9, 3.7036508791967707`*^9}, {
   3.703650956887651*^9, 3.7036509585738707`*^9}, {3.7036517799656963`*^9, 
   3.7036517865225554`*^9}},
 ExpressionUUID -> "37e4e7bd-1c21-4547-8a1c-e74e459bed8d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703609106904744*^9, 3.703617116668486*^9, 
  3.703647673211659*^9, 3.703648623401484*^9, 3.703650960698516*^9, 
  3.703651788302816*^9, 3.703652071835374*^9, 3.7036522563663187`*^9, 
  3.703652448675539*^9, 3.703766326473404*^9, 3.703830285411586*^9, 
  3.7038425082461557`*^9, 3.703851488102998*^9, 3.703852091218832*^9, 
  3.703863845005595*^9, 3.703866213110426*^9, 3.70390721032887*^9, 
  3.703926661476349*^9, 3.703939596210657*^9, 3.7039414827313337`*^9, 
  3.70394272835894*^9, 3.703955527763217*^9, 3.703992637243902*^9, 
  3.704042291966189*^9, 3.704043508033876*^9, 3.704044645688757*^9, 
  3.7041065944725237`*^9, 3.704595483100956*^9},
 ExpressionUUID -> "861b5717-5289-4889-a0d5-22c0ee07fb43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"GpNu", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      RowBox[{"Q4", "[", 
       RowBox[{
        SubscriptBox["r", "2"], ",", " ", 
        SubscriptBox["r", "1"], ",", " ", 
        SubscriptBox["r", "0"]}], "]"}]}], ")"}]}], "//", "PowerExpand"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703647408201351*^9, 3.703647410855682*^9}, {
  3.7036475339210987`*^9, 3.7036475359901247`*^9}, {3.7036486249340153`*^9, 
  3.703648626725522*^9}, {3.70365083906743*^9, 3.703650842097245*^9}, {
  3.7036509637189007`*^9, 3.7036509651742897`*^9}, {3.7036517943957663`*^9, 
  3.70365180236905*^9}},
 ExpressionUUID -> "2936ed1b-5afb-4e6d-9d5a-d65f89dac916"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703647433436144*^9, 3.70364755773068*^9, 
  3.703650845097818*^9, 3.703650967502056*^9, 3.70365180414603*^9, 
  3.703652072143914*^9, 3.7036522565100727`*^9, 3.703652448905416*^9, 
  3.70376632816236*^9, 3.703830287831002*^9, 3.703842510555681*^9, 
  3.703851490514577*^9, 3.703852093720306*^9, 3.703863846974489*^9, 
  3.703866215790557*^9, 3.703907212512333*^9, 3.703926663605749*^9, 
  3.703939598457806*^9, 3.7039414848094883`*^9, 3.7039427307410707`*^9, 
  3.703955530028122*^9, 3.703992639314314*^9, 3.7040422967152863`*^9, 
  3.704043513043058*^9, 3.7040446506063347`*^9, 3.704106599360601*^9, 
  3.7045954882255783`*^9},
 ExpressionUUID -> "8c118cc6-c151-4222-83ed-d7d8f2410dd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Gpp", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], "]"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SqrtBox[
          SubscriptBox["r", "0"]], "+", 
         SqrtBox[
          SubscriptBox["r", "1"]], "+", 
         SqrtBox[
          SubscriptBox["r", "2"]]}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SubscriptBox["r", "0"], " ", 
          SubscriptBox["r", "1"], " ", 
          SubscriptBox["r", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "0"]], "+", 
          SqrtBox[
           SubscriptBox["r", "1"]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "0"]], "+", 
          SqrtBox[
           SubscriptBox["r", "2"]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "1"]], "+", 
          SqrtBox[
           SubscriptBox["r", "2"]]}], ")"}], " "}]]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703609169709049*^9, 3.703609176893442*^9}, {
   3.703644017439865*^9, 3.703644204141465*^9}, {3.703644355804925*^9, 
   3.703644372124811*^9}, {3.7036449354066753`*^9, 3.7036450027335863`*^9}, {
   3.703647070501648*^9, 3.70364707256464*^9}, 3.703647569817067*^9},
 ExpressionUUID -> "18e3dffd-0c62-47ec-b3fe-dbe4eaa55846"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703617198910202*^9, {3.703644070257131*^9, 3.703644088422408*^9}, {
   3.703644129799184*^9, 3.7036442059072857`*^9}, 3.703644373563932*^9, {
   3.7036449704540586`*^9, 3.703645003852119*^9}, 3.703647571287107*^9, 
   3.70365207220802*^9, 3.7036522565629663`*^9, 3.703652448959734*^9, 
   3.703766328339808*^9, 3.7038302880756207`*^9, 3.703842510781946*^9, 
   3.7038514907998667`*^9, 3.703852093976676*^9, 3.703863847231182*^9, 
   3.703866216033884*^9, 3.703907212709991*^9, 3.7039266638853416`*^9, 
   3.703939598650071*^9, 3.7039414850215397`*^9, 3.703942730955896*^9, 
   3.703955530241391*^9, 3.7039926394773607`*^9, 3.704042297048922*^9, 
   3.704043513412722*^9, 3.704044651017091*^9, 3.704106599744452*^9, 
   3.7045954885275908`*^9},
 ExpressionUUID -> "67b745f7-ddc3-4937-aafe-6c4327ae528e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Special cases", "Section",
 CellChangeTimes->{{3.703516281225288*^9, 3.703516283360376*^9}},
 ExpressionUUID -> "e38b8beb-8110-4d07-926a-84406799dac1"],

Cell[CellGroupData[{

Cell[TextData[{
 "The case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", "1"}], TraditionalForm]],
  ExpressionUUID -> "e78c0836-6fe2-4fc6-8a7d-78964e99e8b5"],
 ", comparison with theorem 4.3 of \[OpenCurlyDoubleQuote]Heat trace for \
Laplace type operators with non-scalar symbols\[CloseCurlyDoubleQuote]"
}], "Subsection",
 CellChangeTimes->{{3.703516293017548*^9, 3.703516300921422*^9}, {
   3.703516382320299*^9, 3.7035163823204803`*^9}, {3.703520959725051*^9, 
   3.703520975380053*^9}, {3.703524715905074*^9, 3.703524718384515*^9}, {
   3.703525567127434*^9, 3.703525567685626*^9}, 3.704106667620625*^9},
 ExpressionUUID -> "b6cf2108-4756-4872-b894-df820a0ac8e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fw", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "0"]}], "]"}], "-", 
   RowBox[{"(", 
    SuperscriptBox[
     SubscriptBox["r", "0"], 
     RowBox[{"-", "m"}]], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703520481736537*^9, 3.7035205152092667`*^9}, {
   3.70352097922298*^9, 3.703520998077158*^9}, {3.703521800705002*^9, 
   3.703521806118759*^9}, 3.7035218631232977`*^9, {3.7035710310840693`*^9, 
   3.703571031092297*^9}},
 ExpressionUUID -> "4cd2f598-6267-4761-b196-12e7095ec54b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.70352051051152*^9, 3.703520516265115*^9}, 
   3.703520998981894*^9, 3.703521807564502*^9, 3.703525123653908*^9, 
   3.703561681400506*^9, 3.703652072317169*^9, 3.703652256606217*^9, 
   3.703652449042193*^9, 3.703766328444603*^9, 3.7038302882953033`*^9, 
   3.703842510865432*^9, 3.7038514908922243`*^9, 3.703852094125606*^9, 
   3.703863847342462*^9, 3.7038662161120853`*^9, 3.703907212783126*^9, 
   3.70392666400399*^9, 3.7039395987089853`*^9, 3.703941485092004*^9, 
   3.703942731053409*^9, 3.7039555303161507`*^9, 3.703992639535221*^9, 
   3.7040422971288443`*^9, 3.704043513531391*^9, 3.704044651107593*^9, 
   3.7041065998117456`*^9, 3.704595488601673*^9},
 ExpressionUUID -> "f9e401c0-b258-4cad-b8c9-a29f89aa8143"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fdv", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "0"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     SuperscriptBox[
      SubscriptBox["r", "0"], 
      RowBox[{"-", "m"}]]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.703520547108777*^9, {3.7035210034857683`*^9, 3.703521033470668*^9}, {
   3.7035218111042128`*^9, 3.703521821936041*^9}, 3.703521861500165*^9, {
   3.703571031114497*^9, 3.703571031122341*^9}},
 ExpressionUUID -> "47c61d18-25e1-4fdc-af0d-08c34c15ae0c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703520549549234*^9, 3.703521034882506*^9, {3.703521818536962*^9, 
   3.703521822932199*^9}, 3.70352512432092*^9, 3.703561681939859*^9, 
   3.70365207283521*^9, 3.703652256667911*^9, 3.70365244956637*^9, 
   3.703766329246686*^9, 3.703830289149611*^9, 3.703842511742917*^9, 
   3.703851491623179*^9, 3.703852094774535*^9, 3.703863848127534*^9, 
   3.7038662168387136`*^9, 3.7039072133766527`*^9, 3.703926664576963*^9, 
   3.7039395995586967`*^9, 3.703941485658895*^9, 3.703942731755726*^9, 
   3.7039555309294863`*^9, 3.703992640787943*^9, 3.704042297725541*^9, 
   3.704043514205261*^9, 3.704044651708638*^9, 3.70410660061388*^9, 
   3.704595489205608*^9},
 ExpressionUUID -> "a65fc24e-c71d-4319-9a8f-c616cc16ba27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fddu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "0"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m", "-", "2"}], "6"]}], 
     SuperscriptBox[
      SubscriptBox["r", "0"], 
      RowBox[{"-", "m"}]]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.7035205713096437`*^9, {3.703521041551488*^9, 3.7035210750643787`*^9}, {
   3.703521826831503*^9, 3.703521860052065*^9}, {3.703571031178811*^9, 
   3.7035710311869802`*^9}},
 ExpressionUUID -> "cffd5734-ae92-4adc-ae40-72fafef92557"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703520575693171*^9, 3.703521075944592*^9, 
  3.703521835122327*^9, 3.703525124998749*^9, 3.703561682506287*^9, 
  3.703652074052191*^9, 3.703652256738963*^9, 3.7036524507477283`*^9, 
  3.703766331506186*^9, 3.703830290832869*^9, 3.703842513256845*^9, 
  3.7038514932860937`*^9, 3.703852096234817*^9, 3.703863849898818*^9, 
  3.703866218378641*^9, 3.703907214778801*^9, 3.70392666577752*^9, 
  3.703939600843753*^9, 3.703941487511755*^9, 3.703942733122904*^9, 
  3.7039555322649*^9, 3.7039926420196466`*^9, 3.7040422983645*^9, 
  3.704043514735426*^9, 3.704044652242992*^9, 3.7041066012823763`*^9, 
  3.704595489884439*^9},
 ExpressionUUID -> "1ca564d6-dd24-457a-bc20-c1d5089277c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]du", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "0"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"m", "-", "2"}], "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
        SubscriptBox["\[Alpha]", "\[Nu]"]}], " ", "-", " ", 
       RowBox[{
        SuperscriptBox["g", "\[Mu]\[Nu]"], 
        SubscriptBox["\[Beta]", "\[Nu]"]}]}], " ", ")"}], 
     SuperscriptBox[
      SubscriptBox["r", "0"], 
      RowBox[{"-", "m"}]]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.7035206018152742`*^9, {3.703521079648974*^9, 3.7035211045775623`*^9}, {
   3.703521158126317*^9, 3.703521191966999*^9}, {3.7035218387366133`*^9, 
   3.703521858435351*^9}, {3.7035710312111063`*^9, 3.7035710312199497`*^9}},
 ExpressionUUID -> "874a6f58-3613-4a00-9228-131236b50461"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703520608320369*^9, 3.703521194635474*^9, 
  3.7035218500217123`*^9, 3.703525126625061*^9, 3.70356168364581*^9, 
  3.703652075394738*^9, 3.7036522573273363`*^9, 3.7036524519963007`*^9, 
  3.703766333342743*^9, 3.703830292063986*^9, 3.703842514447044*^9, 
  3.703851494742086*^9, 3.703852097597496*^9, 3.703863854656138*^9, 
  3.703866219686245*^9, 3.703907216048353*^9, 3.703926666912757*^9, 
  3.703939602002171*^9, 3.703941488626403*^9, 3.703942734503748*^9, 
  3.7039555334567966`*^9, 3.703992643030611*^9, 3.704042300626295*^9, 
  3.704043516408746*^9, 3.704044653884552*^9, 3.7041066030437202`*^9, 
  3.704595491866109*^9},
 ExpressionUUID -> "260f5b69-07aa-4d76-b531-2c27fcf1e741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]v", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "0"]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[Beta]", "\[Mu]"], " ", 
     SuperscriptBox[
      SubscriptBox["r", "0"], 
      RowBox[{"-", "m"}]]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.7035206283359327`*^9, {3.703521216512397*^9, 3.703521244464197*^9}, 
   3.703521857006845*^9, {3.703522657539946*^9, 3.703522664501586*^9}, {
   3.7035710312443447`*^9, 3.703571031252782*^9}},
 ExpressionUUID -> "11ed0402-e20e-443f-a963-b3f164da91bf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703520632348092*^9, 3.703521248367756*^9, 
  3.703522667199575*^9, 3.703525126931541*^9, 3.703561683877214*^9, 
  3.703652075562704*^9, 3.703652257481196*^9, 3.703652452196269*^9, 
  3.7037663337459793`*^9, 3.703830292304227*^9, 3.7038425146973867`*^9, 
  3.703851495015946*^9, 3.703852097950954*^9, 3.703863855041616*^9, 
  3.7038662198726187`*^9, 3.703907216235779*^9, 3.703926667140862*^9, 
  3.703939602161231*^9, 3.703941488812457*^9, 3.70394273494143*^9, 
  3.703955533727428*^9, 3.703992643181004*^9, 3.704042301269792*^9, 
  3.704043516767755*^9, 3.704044654210814*^9, 3.7041066033703814`*^9, 
  3.704595492649352*^9},
 ExpressionUUID -> "788b2e74-86c6-4c8c-90c4-70eb81313b13"]
}, Open  ]],

Cell[TextData[{
 "The next one must be symmetrized ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", "0"], "\[LongLeftRightArrow]", 
    SubscriptBox["r", "1"]}], TraditionalForm]],
  ExpressionUUID -> "75f4c7e3-be85-4d30-91c8-e5aeddbc992e"],
 " since ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],
  ExpressionUUID -> "b08f8e8d-dfc0-4d98-aac1-4fd27cb38759"],
 " is symmetric:"
}], "Text",
 CellChangeTimes->{{3.703521707267208*^9, 3.703521795718026*^9}, {
  3.703571003117858*^9, 3.70357103127171*^9}},
 ExpressionUUID -> "e8576770-ee34-46dc-be7a-3f883e0da0cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Fvv", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "0"]}], "]"}], "+", " ", 
      RowBox[{"Fvv", "[", 
       RowBox[{
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}]}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", "m"}]]}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "m"}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703520653496997*^9, 3.703520656671028*^9}, {
  3.703520799590515*^9, 3.703520800284747*^9}, {3.703521270234572*^9, 
  3.7035213408835983`*^9}, {3.7035214361763783`*^9, 3.7035214683449583`*^9}, {
  3.703521521348382*^9, 3.703521530483396*^9}, {3.703521656185074*^9, 
  3.703521686066021*^9}, {3.703571003138042*^9, 3.703571031303563*^9}},
 ExpressionUUID -> "1779fc45-640d-4c33-9147-00edb97a720f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703520657897821*^9, 3.703520801011079*^9, 
  3.7035213436942263`*^9, 3.703521473123494*^9, 3.703521534296241*^9, 
  3.7035216912115793`*^9, 3.703525129721266*^9, 3.703561686749531*^9, 
  3.703652078743997*^9, 3.703652257784135*^9, 3.7036524551586742`*^9, 
  3.703766338778862*^9, 3.7038302961068697`*^9, 3.703842518493813*^9, 
  3.703851500533711*^9, 3.703852101955647*^9, 3.703863859494934*^9, 
  3.703866224180769*^9, 3.703907219759121*^9, 3.703926670439312*^9, 
  3.703939605634487*^9, 3.703941493255434*^9, 3.703942740807703*^9, 
  3.703955537480515*^9, 3.70399264750556*^9, 3.7040423039897327`*^9, 
  3.7040435196872673`*^9, 3.704044657402547*^9, 3.704106606015305*^9, 
  3.704595495866057*^9},
 ExpressionUUID -> "cb5019b0-87a2-45aa-8298-1711a0599970"]
}, Open  ]],

Cell[TextData[{
 "The next one is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["u", 
     RowBox[{
      RowBox[{"-", "l"}], "-", "1"}]], 
    SuperscriptBox["v", "\[Mu]"], " ", 
    SuperscriptBox["u", 
     RowBox[{"l", "-", "m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], "u"}], ")"}]}], TraditionalForm]],
  
  ExpressionUUID -> "cc702ae8-9052-4f4f-ace6-c46d980a6255"],
 " so one has to combine Fduv and Fvdu with proper arguments:"
}], "Text",
 CellChangeTimes->{{3.703521873498085*^9, 3.703521973831633*^9}, {
  3.703524733260887*^9, 3.7035247521699533`*^9}},
 ExpressionUUID -> "4a8b68c1-05e5-48aa-b9d7-10a58f370995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fvdu", "[", 
    RowBox[{
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "0"]}], "]"}], " ", "+", " ", 
   RowBox[{"Fduv", "[", 
    RowBox[{
     SubscriptBox["r", "1"], ",", 
     SubscriptBox["r", "0"], ",", 
     SubscriptBox["r", "1"]}], "]"}], " ", "-", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "m"}]], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", 
          RowBox[{"2", "l"}]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["r", "0"], 
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}]], " ", 
        SuperscriptBox[
         SubscriptBox["r", "1"], 
         RowBox[{"l", "-", "m"}]]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703522025792873*^9, 3.7035220945807323`*^9}, {
  3.703571003175455*^9, 3.70357103133745*^9}},
 ExpressionUUID -> "87aa92e2-5567-46bb-9655-72529737e465"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703522104265543*^9, 3.703525138845853*^9, 
  3.703561695990539*^9, 3.703652087094742*^9, 3.703652259011507*^9, 
  3.703652463501943*^9, 3.7037663594704313`*^9, 3.7038303041596737`*^9, 
  3.7038425265507717`*^9, 3.703851511532208*^9, 3.703852110303013*^9, 
  3.703863867055251*^9, 3.703866232936585*^9, 3.7039072269973288`*^9, 
  3.703926677411302*^9, 3.7039396129316072`*^9, 3.703941500346899*^9, 
  3.703942748195459*^9, 3.703955544920355*^9, 3.703992654011332*^9, 
  3.704042311128417*^9, 3.7040435267878036`*^9, 3.7040446650757027`*^9, 
  3.70410661307961*^9, 3.704595503489085*^9},
 ExpressionUUID -> "c976167a-fcb9-4988-9d50-176571f8a7b1"]
}, Open  ]],

Cell[TextData[{
 "The next one must be symmetrized ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", "0"], "\[LongLeftRightArrow]", 
    SubscriptBox["r", "1"]}], TraditionalForm]],
  ExpressionUUID -> "2ec0b3bf-2965-4cb8-8e1e-f9439470644c"],
 " since ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "\[Mu]\[Nu]"], TraditionalForm]],
  ExpressionUUID -> "590de9e5-bc5a-4bb8-a267-9e09e740789b"],
 " is symmetric:"
}], "Text",
 CellChangeTimes->{{3.703521707267208*^9, 3.703521795718026*^9}, {
  3.703571003206462*^9, 3.7035710313566113`*^9}},
 ExpressionUUID -> "0810fdec-a5c9-4c77-874e-a2c91267abf0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Fdudu", "[", 
       RowBox[{
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "0"]}], "]"}], " ", "+", " ", 
      RowBox[{"Fdudu", "[", 
       RowBox[{
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "0"], ",", 
        SubscriptBox["r", "1"]}], "]"}]}], ")"}]}], " ", "-", " ", 
   RowBox[{"(", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"m", "-", "2"}], "6"], "-", 
         FractionBox[
          RowBox[{"l", 
           RowBox[{"(", 
            RowBox[{"m", "-", "l", "-", "1"}], ")"}]}], 
          RowBox[{"2", "m"}]]}], ")"}], 
       SuperscriptBox[
        SubscriptBox["r", "0"], 
        RowBox[{
         RowBox[{"-", "l"}], "-", "1"}]], " ", 
       SuperscriptBox[
        SubscriptBox["r", "1"], 
        RowBox[{"l", "-", "m"}]]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.703520747781213*^9, {3.7035207829181213`*^9, 3.703520783644224*^9}, {
   3.703522145222149*^9, 3.703522244545641*^9}, {3.7035710032278843`*^9, 
   3.7035710281617002`*^9}},
 ExpressionUUID -> "d749cc06-aac5-4c39-911e-b08a13d399eb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703520753061108*^9, 3.7035207915424128`*^9, 
  3.703522266939644*^9, 3.703525152283938*^9, 3.703561708392941*^9, 
  3.703652098371153*^9, 3.703652261537696*^9, 3.703652476606501*^9, 
  3.7037663810650883`*^9, 3.703830317948145*^9, 3.703842539186344*^9, 
  3.7038515273596573`*^9, 3.7038521241483297`*^9, 3.703863881760037*^9, 
  3.70386624672322*^9, 3.703907239149128*^9, 3.70392668879701*^9, 
  3.703939624444976*^9, 3.7039415120070763`*^9, 3.703942759926022*^9, 
  3.703955556585909*^9, 3.703992665045775*^9, 3.704042329734889*^9, 
  3.7040435458289223`*^9, 3.7040446842020607`*^9, 3.704106631820376*^9, 
  3.704595522807308*^9},
 ExpressionUUID -> "12e5b67d-3c09-43bf-8b25-dafa99b901af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", "1"}], TraditionalForm]],
  ExpressionUUID -> "fdecaf52-a659-4d05-9a32-7e2c6d217441"],
 ", comparison with known results"
}], "Subsection",
 CellChangeTimes->{{3.7035614835788927`*^9, 3.703561504751788*^9}},
 ExpressionUUID -> "c916a527-1b0d-4b31-87c2-ce2060773629"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gq", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703561518593609*^9, 3.7035615207127447`*^9}, {
   3.703561613687666*^9, 3.7035616201806498`*^9}, 3.7035617344599867`*^9},
 ExpressionUUID -> "e003a8c9-4e83-45de-8a34-785dc4d1c666"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.703561523014784*^9, 3.703561708738246*^9, 
  3.7035617886819344`*^9, 3.703652098697106*^9, 3.703652261629578*^9, 
  3.703652476983252*^9, 3.703766381498507*^9, 3.7038303187649097`*^9, 
  3.703842539584944*^9, 3.703851527809926*^9, 3.703852124524973*^9, 
  3.703863882218197*^9, 3.7038662471279716`*^9, 3.703907239496704*^9, 
  3.703926689231141*^9, 3.703939624763507*^9, 3.7039415123723097`*^9, 
  3.703942760317554*^9, 3.70395555695112*^9, 3.703992665360259*^9, 
  3.704042330070015*^9, 3.70404354620679*^9, 3.704044684564988*^9, 
  3.7041066321713057`*^9, 3.7045955231637506`*^9},
 ExpressionUUID -> "f5b6c55b-1097-4879-94da-23cfd62e1dcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GNp", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703561695872699*^9, 3.7035616963996267`*^9}, 
   3.703561730963605*^9},
 ExpressionUUID -> "f9206229-d829-423f-b2f5-3a1498e967e5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "2"]}]], "Output",
 CellChangeTimes->{3.703561713535192*^9, 3.7035617889902782`*^9, 
  3.703652099895679*^9, 3.7036522617187653`*^9, 3.70365247831422*^9, 
  3.70376638361097*^9, 3.7038303203035717`*^9, 3.703842541031242*^9, 
  3.703851529462781*^9, 3.703852126073848*^9, 3.7038638839594793`*^9, 
  3.703866248742085*^9, 3.703907240847135*^9, 3.7039266905418253`*^9, 
  3.703939626057057*^9, 3.7039415137112217`*^9, 3.70394276166613*^9, 
  3.7039555582970667`*^9, 3.703992666596552*^9, 3.704042331106628*^9, 
  3.704043547312337*^9, 3.7040446855695887`*^9, 3.704106633355197*^9, 
  3.704595524293158*^9},
 ExpressionUUID -> "73e9d7e8-6ae5-4c0f-a160-8fe5ddff75de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gpp", "[", 
   RowBox[{"1", ",", "1", ",", "1"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703561778540071*^9, 3.7035617851727*^9}},
 ExpressionUUID -> "047c26cb-a1d2-461b-a899-cc3009f535b0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "4"]}]], "Output",
 CellChangeTimes->{3.703561790169628*^9, 3.703652100018816*^9, 
  3.703652261761016*^9, 3.703652478437173*^9, 3.703766383780216*^9, 
  3.703830320506228*^9, 3.703842541162384*^9, 3.703851529655184*^9, 
  3.703852126198453*^9, 3.703863884118311*^9, 3.703866248877514*^9, 
  3.703907240983081*^9, 3.7039266907253*^9, 3.703939626162601*^9, 
  3.703941513819524*^9, 3.7039427617856627`*^9, 3.703955558410109*^9, 
  3.703992666672946*^9, 3.7040423312833014`*^9, 3.704043547456153*^9, 
  3.704044685720255*^9, 3.7041066334592123`*^9, 3.704595524556324*^9},
 ExpressionUUID -> "aed3ad21-bc3a-49e1-9ca4-27356a5267fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Conformal like transformation: ",
 Cell[BoxData[
  FormBox["k\[CapitalDelta]k", TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.704595885254401*^9, 3.704595949952289*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FkDkDk", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["r", "0"], ":", "_"}], ",", 
    RowBox[{
     SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", 
     SqrtBox[
      SubscriptBox["r", "0"]]}], " ", 
    RowBox[{"Gq", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       SubscriptBox["r", "0"]], "+", 
      SqrtBox[
       SubscriptBox["r", "1"]]}], ")"}], 
    RowBox[{"GNNu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       SubscriptBox["r", "0"]], "-", 
      SqrtBox[
       SubscriptBox["r", "1"]]}], ")"}], 
    RowBox[{"GNp", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.704595968642407*^9, 3.704595984618517*^9}, 
   3.704600741909419*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FkDkDk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SubscriptBox["r", "0"], 
          SubscriptBox["r", "1"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "0"]], "+", 
          SqrtBox[
           RowBox[{" ", 
            SubscriptBox["r", "1"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gq", "[", 
           RowBox[{
            SubscriptBox["r", "0"], ",", 
            SubscriptBox["r", "1"]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"GNNu", "[", 
            RowBox[{
             SubscriptBox["r", "0"], ",", 
             SubscriptBox["r", "1"]}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SubscriptBox["r", "0"], "+", 
        SubscriptBox["r", "1"]}]]}], ")"}]}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.704596025805657*^9, 3.7046009792725267`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.704596028050495*^9, 3.704600980890634*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FkDkdkdk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "-", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "-", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "-", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "-", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7045960347356873`*^9, 3.704596055029711*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rational Noncommutative Two Torus", "Section",
 CellChangeTimes->{{3.703765622661807*^9, 3.703765642205524*^9}, {
  3.7038478696877947`*^9, 3.70384787367767*^9}},
 ExpressionUUID -> "904e34a6-230f-4ec9-8854-0ad6da42a8af"],

Cell[TextData[{
 "Notations: \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", 
     RowBox[{
      RowBox[{"(", "1", ")"}], "\[CapitalDelta]k"}]], "\[Rule]", "F1Dk"}], 
   TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["F", 
     RowBox[{
      RowBox[{"(", "1", ")"}], 
      RowBox[{"\[PartialD]", "k"}], 
      RowBox[{"\[PartialD]", "k"}]}], "\[Mu]\[Nu]"], "\[Rule]", 
    "F1\[Mu]\[Nu]dkdk", " "}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", 
     RowBox[{
      RowBox[{"(", "2", ")"}], "\[CapitalDelta]k"}]], "\[Rule]", "F2Dk"}], 
   TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["F", 
     RowBox[{
      RowBox[{"(", "2", ")"}], 
      RowBox[{"\[PartialD]", "k"}], 
      RowBox[{"\[PartialD]", "k"}]}], "\[Mu]\[Nu]"], "\[Rule]", 
    "F2\[Mu]\[Nu]dkdk"}], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "\[CapitalDelta]k"], "\[Rule]", "FDk"}], 
   TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["F", 
     RowBox[{
      RowBox[{"\[PartialD]", "k"}], 
      RowBox[{"\[PartialD]", "k"}]}], "\[Mu]\[Nu]"], "\[Rule]", 
    "F\[Mu]\[Nu]dkdk"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.7038644025414267`*^9, 3.7038644060560837`*^9}, {
  3.703864602390052*^9, 3.703864807478127*^9}, {3.704106699749045*^9, 
  3.7041069097794037`*^9}, {3.707729094622875*^9, 3.707729117290555*^9}}],

Cell[CellGroupData[{

Cell["Definitions in terms of \
\[OpenCurlyDoubleQuote]G\[CloseCurlyDoubleQuote] functions", "Subsection",
 CellChangeTimes->{{3.7037661476676598`*^9, 3.703766157211399*^9}},
 ExpressionUUID -> "d341c8f1-8689-4734-a477-f4fcff358f9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1Dk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", 
      SqrtBox[
       SubscriptBox["r", "0"]]}], " ", 
     RowBox[{"Gq", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "-", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"GNp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1\[Mu]\[Nu]dkdk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "-", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "-", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "-", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "-", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2Dk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}]}], 
    RowBox[{"GNNu", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2\[Mu]\[Nu]dkdk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"GNNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNuNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["h", "\[Nu]\[Mu]"], "-", 
       SuperscriptBox["g", "\[Mu]\[Nu]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GpNu", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["h", "\[Mu]\[Nu]"], "-", 
       SuperscriptBox["g", "\[Mu]\[Nu]"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"GNup", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["g", "\[Mu]\[Nu]"], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "0"]], "+", 
       SqrtBox[
        SubscriptBox["r", "1"]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SubscriptBox["r", "1"]], "+", 
       SqrtBox[
        SubscriptBox["r", "2"]]}], ")"}], 
     RowBox[{"Gpp", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FDk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1Dk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}], "+", 
    RowBox[{"F2Dk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F\[Mu]\[Nu]dkdk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "1"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["r", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1\[Mu]\[Nu]dkdk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}], "+", 
    RowBox[{"F2\[Mu]\[Nu]dkdk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703765725928261*^9, 3.703766036622913*^9}, {
   3.7037662168185873`*^9, 3.7037662485228167`*^9}, {3.703766304748692*^9, 
   3.7037663602726097`*^9}, {3.7037665080437403`*^9, 3.703766568407195*^9}, {
   3.703766625821684*^9, 3.70376669802738*^9}, 3.70376727356087*^9, {
   3.703767902639481*^9, 3.703767904998148*^9}, {3.703767938458555*^9, 
   3.703768005377563*^9}, 3.703774840568679*^9, {3.703830578054502*^9, 
   3.70383059758174*^9}, {3.7038640854771013`*^9, 3.703864162854176*^9}, {
   3.704106267635298*^9, 3.704106278792849*^9}},
 ExpressionUUID -> "e82397cc-a4b2-4aed-a829-287623754379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Comparison with simplified expressions in the text (for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "=", "2"}], TraditionalForm]],
  ExpressionUUID -> "32cdcf1a-40d2-431d-9f61-53816e6959d5"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.703768017822011*^9, 3.703768052163128*^9}, 
   3.703865034521716*^9},
 ExpressionUUID -> "4e1a355f-28bc-4e8f-9ce1-70103ec5704d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qg", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], " ", ":=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SqrtBox["a"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", 
         SqrtBox["b"]}], "+", 
        RowBox[{"3", " ", "a", 
         SqrtBox["c"]}], "-", 
        RowBox[{
         SqrtBox["a"], "c"}], "-", 
        SqrtBox[
         RowBox[{"a", " ", "b", " ", "c"}]], "-", 
        RowBox[{"2", " ", "b", " ", 
         SqrtBox["c"]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["a"], "-", 
       SqrtBox["b"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox["a"], "-", 
        SqrtBox["c"]}], ")"}], "3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Qf", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], " ", ":=", " ", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["b"], "+", 
        SqrtBox["c"]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["a"], "-", 
       SqrtBox["b"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703833319060408*^9, 3.703833411868297*^9}, {
  3.7038335369090633`*^9, 3.703833537859364*^9}, {3.703839908588455*^9, 
  3.7038399543144693`*^9}, {3.7038403472061777`*^9, 3.703840423411779*^9}, {
  3.7038404605815077`*^9, 3.703840485356251*^9}, {3.703841080472301*^9, 
  3.703841088558442*^9}, {3.703841138678226*^9, 3.703841147100771*^9}, {
  3.703841304054763*^9, 3.703841336701065*^9}, {3.704106282977501*^9, 
  3.704106284025176*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"FDk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["r", "1"]}], "]"}], ",", " ", 
     RowBox[{"m", "\[Rule]", " ", "1"}]}], "]"}], "  ", "-", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SubscriptBox["r", "0"], "-", 
      SubscriptBox["r", "1"], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SubscriptBox["r", "0"], 
         SubscriptBox["r", "1"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          SubscriptBox["r", "0"], "]"}], "-", 
         RowBox[{"Log", "[", 
          SubscriptBox["r", "1"], "]"}]}], ")"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         SubscriptBox["r", "0"]], "-", 
        SqrtBox[
         SubscriptBox["r", "1"]]}], ")"}], "3"]], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.703768245595685*^9, 3.703768359663809*^9}, {
   3.703768412772183*^9, 3.703768419844469*^9}, 3.7037685074971743`*^9, {
   3.703768537599017*^9, 3.703768544288278*^9}, 3.703768801666203*^9, 
   3.703830686357319*^9, {3.703841451214691*^9, 3.703841456238*^9}, 
   3.703842277097611*^9},
 ExpressionUUID -> "6a041bea-86b1-460e-b17e-a123dfe362fc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7037683502294817`*^9, 3.703768392584682*^9, 
  3.703768437347282*^9, 3.7037685634600363`*^9, 3.70376880341119*^9, 
  3.703830332019616*^9, 3.703830688274644*^9, 3.703841457359741*^9, 
  3.70384227922097*^9, 3.7038425500936737`*^9, 3.703851540500805*^9, 
  3.703852136116296*^9, 3.703863898758306*^9, 3.703864258582801*^9, 
  3.703866258805727*^9, 3.70390724999059*^9, 3.7039266989270973`*^9, 
  3.703939634932301*^9, 3.7039415218902082`*^9, 3.7039427703717337`*^9, 
  3.703955567494049*^9, 3.703992674506423*^9, 3.704042356023587*^9, 
  3.704043567230556*^9, 3.704044704914611*^9, 3.704106653142499*^9, 
  3.704595549891781*^9},
 ExpressionUUID -> "474eebaf-ac4b-4b2a-865c-5d001d86f78c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"F\[Mu]\[Nu]dkdk", "[", 
         RowBox[{
          SubscriptBox["r", "0"], ",", 
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "2"]}], "]"}], ",", " ", 
        RowBox[{"m", "\[Rule]", " ", "1"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "\[Mu]\[Nu]"], "\[Rule]", " ", 
         RowBox[{
          SuperscriptBox["g", "\[Mu]\[Nu]"], "+", 
          SuperscriptBox["f", "\[Mu]\[Nu]"]}]}], ",", " ", 
        RowBox[{
         SuperscriptBox["h", "\[Nu]\[Mu]"], "\[Rule]", " ", 
         RowBox[{
          SuperscriptBox["g", "\[Mu]\[Nu]"], "-", 
          SuperscriptBox["f", "\[Mu]\[Nu]"]}]}]}], "}"}]}], ")"}], " ", "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["g", "\[Mu]\[Nu]"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], "+", 
           SqrtBox[
            SubscriptBox["r", "2"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], "-", 
           RowBox[{"2", 
            SqrtBox[
             SubscriptBox["r", "1"]]}], "+", 
           SqrtBox[
            SubscriptBox["r", "2"]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", "\[Mu]\[Nu]"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SubscriptBox["r", "0"]], "-", 
            SqrtBox[
             SubscriptBox["r", "2"]]}], ")"}], "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "0"]], "-", 
          SqrtBox[
           SubscriptBox["r", "1"]]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], "-", 
           SqrtBox[
            SubscriptBox["r", "2"]]}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           SubscriptBox["r", "1"]], "-", 
          SqrtBox[
           SubscriptBox["r", "2"]]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
          RowBox[{"Qg", "[", 
           RowBox[{
            SubscriptBox["r", "0"], ",", 
            SubscriptBox["r", "1"], ",", 
            SubscriptBox["r", "2"]}], "]"}]}], " ", "-", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Mu]\[Nu]"], 
          RowBox[{"Qf", "[", 
           RowBox[{
            SubscriptBox["r", "0"], ",", 
            SubscriptBox["r", "1"], ",", 
            SubscriptBox["r", "2"]}], "]"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "0"], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "+", 
           SqrtBox[
            RowBox[{
             SubscriptBox["r", "0"], " ", 
             SubscriptBox["r", "2"]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["r", "1"], "+", 
              SqrtBox[
               RowBox[{
                SubscriptBox["r", "0"], " ", 
                SubscriptBox["r", "2"]}]]}], ")"}]}], "-", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Mu]\[Nu]"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["r", "1"], "-", 
              SqrtBox[
               RowBox[{
                SubscriptBox["r", "0"], " ", 
                SubscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "0"]], "-", 
           SqrtBox[
            SubscriptBox["r", "1"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "0"], "-", 
           SubscriptBox["r", "1"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SubscriptBox["r", "1"]], "-", 
           SqrtBox[
            SubscriptBox["r", "2"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["r", "1"], "-", 
           SubscriptBox["r", "2"]}], ")"}]}]], 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "1"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
          RowBox[{"Qg", "[", 
           RowBox[{
            SubscriptBox["r", "2"], ",", 
            SubscriptBox["r", "1"], ",", 
            SubscriptBox["r", "0"]}], "]"}]}], " ", "-", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Mu]\[Nu]"], 
          RowBox[{"Qf", "[", 
           RowBox[{
            SubscriptBox["r", "2"], ",", 
            SubscriptBox["r", "1"], ",", 
            SubscriptBox["r", "0"]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["r", "2"], "]"}]}]}], ")"}]}], "//", "PowerExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.703842167654558*^9, 3.7038421783067417`*^9}, 
   3.703864165337693*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703842182041369*^9, 3.703842556466008*^9, 
  3.703851548276866*^9, 3.703852142069785*^9, 3.703863909407501*^9, 
  3.703864263693987*^9, 3.7038662650038147`*^9, 3.703907255641996*^9, 
  3.703926703988576*^9, 3.703939640786963*^9, 3.7039415276336527`*^9, 
  3.70394277735009*^9, 3.703955573855938*^9, 3.703992679736772*^9, 
  3.704042371510133*^9, 3.704043580698758*^9, 3.7040447180529423`*^9, 
  3.704106667485742*^9, 3.704595565732041*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with other results", "Subsection",
 CellChangeTimes->{{3.703844600035668*^9, 3.703844604152566*^9}, {
  3.703844694737893*^9, 3.703844696768569*^9}}],

Cell[TextData[{
 "We compare our result to the one obtained in Theorem 5.2 of \
\[OpenCurlyDoubleQuote]Fathizadeh, Farzad and Khalkhali, Masoud, ",
 StyleBox["Scalar curvature for the noncommutative two torus",
  FontSlant->"Italic"],
 ", Journal of Noncommutative Geometry, 7 (2013) p.1145-1183\
\[CloseCurlyDoubleQuote]"
}], "Text",
 CellChangeTimes->{{3.70384470532091*^9, 3.703844716369383*^9}, 
   3.703844912738338*^9, {3.70384524553615*^9, 3.703845297338806*^9}, {
   3.7038481175762978`*^9, 3.7038481258004503`*^9}}],

Cell[CellGroupData[{

Cell["The functions in Theorem 5.2 of Fathizadeh and Khalkhali", \
"Subsubsection",
 CellChangeTimes->{{3.703847990854994*^9, 3.7038479912063217`*^9}, {
   3.7038480891590977`*^9, 3.703848138078115*^9}, {3.703851043820922*^9, 
   3.703851056868067*^9}, 3.703864923006158*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", "s_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox[
        RowBox[{"Sinh", "[", 
         FractionBox["s", "2"], "]"}], "s"]}], 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        FractionBox["s", "4"], "]"}], "2"]], "//", "TrigToExp"}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], "]"}]}], ")"}]}], " ", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], 
         RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], 
         RowBox[{"Cosh", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "+", "t", "+", " ", 
           RowBox[{"Sinh", "[", "s", "]"}], "+", 
           RowBox[{"Sinh", "[", "t", "]"}], "-", 
           RowBox[{"Sinh", "[", 
            RowBox[{"s", "+", "t"}], "]"}]}], ")"}]}]}], 
       RowBox[{"s", " ", "t", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], 
        RowBox[{"Sinh", "[", 
         RowBox[{"s", "/", "2"}], "]"}], 
        RowBox[{"Sinh", "[", 
         RowBox[{"t", "/", "2"}], "]"}], 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], "]"}], "2"]}]]}], "//",
      "TrigToExp"}], "//", "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "s"}], "-", "t", "+", 
       RowBox[{"t", " ", 
        RowBox[{"Cosh", "[", "s", "]"}]}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"Cosh", "[", "t", "]"}]}], "+", 
       RowBox[{"Sinh", "[", "s", "]"}], "+", 
       RowBox[{"Sinh", "[", "t", "]"}], "-", 
       RowBox[{"Sinh", "[", 
        RowBox[{"s", "+", "t"}], "]"}]}], 
      RowBox[{"s", " ", "t", " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{"s", "/", "2"}], "]"}], 
       RowBox[{"Sinh", "[", 
        RowBox[{"t", "/", "2"}], "]"}], 
       RowBox[{"Sinh", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "/", "2"}], "]"}]}]], "//", 
     "TrigToExp"}], "//", "PowerExpand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703865163703597*^9, 3.70386531066438*^9}, {
  3.703865415988641*^9, 3.703865417956122*^9}, {3.704106298178111*^9, 
  3.704106300169932*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Change to the spectral functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "\[CapitalDelta]k"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", 
    RowBox[{
     RowBox[{"\[PartialD]", "k"}], 
     RowBox[{"\[PartialD]", "k"}]}], "\[Mu]\[Nu]"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.703848183823283*^9, 3.703848283193941*^9}, {
  3.703851086757341*^9, 3.703851091202957*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fDk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["y", "1"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"FDk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["y", "1"]}]}], "]"}], ",", " ", 
     RowBox[{"m", "\[Rule]", " ", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[Mu]\[Nu]dkdk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["y", "1"], ":", "_"}], ",", " ", 
     RowBox[{
      SubscriptBox["y", "2"], ":", "_"}]}], "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"F\[Mu]\[Nu]dkdk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["y", "1"]}], ",", 
       RowBox[{
        SubscriptBox["r", "0"], " ", 
        SubscriptBox["y", "1"], 
        SubscriptBox["y", "2"]}]}], "]"}], ",", " ", 
     RowBox[{"m", "\[Rule]", " ", "1"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7038482910914516`*^9, 3.703848296806726*^9}, {
  3.703848335095783*^9, 3.703848337817387*^9}, {3.70384838467492*^9, 
  3.703848475527144*^9}, {3.70384921943364*^9, 3.7038492228085318`*^9}, {
  3.7038641663099318`*^9, 3.703864197006318*^9}, {3.704106305770019*^9, 
  3.7041063073860807`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions used to change the arguments", "Subsubsection",
 CellChangeTimes->{{3.703848558487851*^9, 3.7038485691187572`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "a_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SqrtBox["a"], "-", "1"}], 
    RowBox[{"Log", "[", "a", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"2", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["a"], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["b"], "-", "1"}], ")"}], 
       RowBox[{"Log", "[", "a", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox["a"], "-", "1"}], ")"}], 
       RowBox[{"Log", "[", "b", "]"}]}]}], 
     RowBox[{
      RowBox[{"Log", "[", "a", "]"}], 
      RowBox[{"Log", "[", "b", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "a", "]"}], "+", 
        RowBox[{"Log", "[", "b", "]"}]}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.703848582191807*^9, 3.703848614367866*^9}, {
  3.70410631224266*^9, 3.704106313210239*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The new spectral functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"(", "\[CapitalDelta]lnk", ")"}]], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["G", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[PartialD]", "lnk"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"\[PartialD]", "lnk"}], ")"}]}], "\[Mu]\[Nu]"], 
   TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.703848678328319*^9, 3.703848718855057*^9}, {
  3.7038487622681828`*^9, 3.703848778858684*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GDlnk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["y", "1"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{"2", " ", 
    SqrtBox[
     SubscriptBox["r", "0"]], " ", 
    RowBox[{"fDk", "[", 
     RowBox[{
      SubscriptBox["r", "0"], ",", 
      SubscriptBox["y", "1"]}], "]"}], " ", 
    RowBox[{"g1", "[", 
     SubscriptBox["y", "1"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gdlnkdlnk", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "0"], ":", "_"}], ",", 
     RowBox[{
      SubscriptBox["y", "1"], ":", "_"}], ",", " ", 
     RowBox[{
      SubscriptBox["y", "2"], ":", "_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"4", " ", 
     SubscriptBox["r", "0"], 
     SqrtBox[
      SubscriptBox["y", "1"]], 
     RowBox[{"f\[Mu]\[Nu]dkdk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       SubscriptBox["y", "1"], ",", " ", 
       SubscriptBox["y", "2"]}], "]"}], 
     RowBox[{"g1", "[", 
      SubscriptBox["y", "1"], "]"}], 
     RowBox[{"g1", "[", 
      SubscriptBox["y", "2"], "]"}]}], " ", "-", " ", 
    RowBox[{"4", " ", 
     SuperscriptBox["g", "\[Mu]\[Nu]"], " ", 
     SqrtBox[
      SubscriptBox["r", "0"]], 
     RowBox[{"fDk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{
        SubscriptBox["y", "1"], 
        SubscriptBox["y", "2"]}]}], "]"}], " ", 
     RowBox[{"g2", "[", 
      RowBox[{
       SubscriptBox["y", "1"], ",", 
       SubscriptBox["y", "2"]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7038487871141233`*^9, 3.7038489402972603`*^9}, {
   3.703850470264202*^9, 3.703850479314014*^9}, 3.7038641957392817`*^9, {
   3.704106314458769*^9, 3.70410631544276*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparisons", "Subsubsection",
 CellChangeTimes->{{3.7038510260187798`*^9, 3.703851030090486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R1", "[", "x", "]"}], " ", "+", " ", 
     RowBox[{"GDlnk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{"Exp", "[", "x", "]"}]}], "]"}]}], "//", "TrigToExp"}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7038489494047117`*^9, 3.703848960543867*^9}, {
   3.7038489934040337`*^9, 3.70384901051563*^9}, 3.703850006610602*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7038490316306334`*^9, 3.7038492485321617`*^9, 
  3.703850503936213*^9, 3.703851555779088*^9, 3.703852148082542*^9, 
  3.703863916577868*^9, 3.703864265129109*^9, 3.7038653530878773`*^9, 
  3.703865445478547*^9, 3.703866271675555*^9, 3.703907261187881*^9, 
  3.703926708936098*^9, 3.703939646228992*^9, 3.703941532818295*^9, 
  3.70394278280135*^9, 3.703955578996969*^9, 3.7039926844052267`*^9, 
  3.704042380873932*^9, 3.704043590333893*^9, 3.704044726514455*^9, 
  3.704106676375478*^9, 3.704595575467279*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparison for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.703850878283496*^9, 3.703850903018846*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R2", "[", 
      RowBox[{"s", ",", "t"}], "]"}], "-", 
     RowBox[{"Gdlnkdlnk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{"Exp", "[", "s", "]"}], ",", " ", 
       RowBox[{"Exp", "[", "t", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "\[Mu]\[Nu]"], "\[Rule]", "1"}], ",", 
      RowBox[{
       SuperscriptBox["h", "\[Mu]\[Nu]"], "\[Rule]", " ", "1"}], ",", " ", 
      RowBox[{
       SuperscriptBox["h", "\[Nu]\[Mu]"], "\[Rule]", "1"}]}], "}"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7038492696415462`*^9, 3.7038493270444107`*^9}, {
   3.703849453914481*^9, 3.703849482852906*^9}, {3.703849617594158*^9, 
   3.703849618361273*^9}, {3.703849992915101*^9, 3.703849997626486*^9}, 
   3.703850345044408*^9, 3.7038509505820312`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703849426927574*^9, 3.703849609453603*^9, 
  3.703849840324255*^9, 3.7038503654355383`*^9, 3.703850521035293*^9, 
  3.7038509651986856`*^9, 3.703851656573861*^9, 3.703852247166359*^9, 
  3.703864015723967*^9, 3.703864283004257*^9, 3.703865370290609*^9, 
  3.70386546330593*^9, 3.703866370572905*^9, 3.703907359655313*^9, 
  3.7039267907272377`*^9, 3.703939732802045*^9, 3.703941621296838*^9, 
  3.703942878952036*^9, 3.703955667483489*^9, 3.703992768209023*^9, 
  3.704042460333538*^9, 3.704043667495941*^9, 3.704044804041615*^9, 
  3.704106751028048*^9, 3.704595657669396*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparison for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"2", ",", "2"}], ")"}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.7038509122472363`*^9, 3.70385091687493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Tau]", "1", "2"], "+", 
        SubsuperscriptBox["\[Tau]", "2", "2"]}], ")"}], 
      RowBox[{"R2", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "-", 
     RowBox[{"Gdlnkdlnk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{"Exp", "[", "s", "]"}], ",", " ", 
       RowBox[{"Exp", "[", "t", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "\[Mu]\[Nu]"], "\[Rule]", 
       RowBox[{
        SubsuperscriptBox["\[Tau]", "1", "2"], "+", 
        SubsuperscriptBox["\[Tau]", "2", "2"]}]}], ",", 
      RowBox[{
       SuperscriptBox["h", "\[Mu]\[Nu]"], "\[Rule]", " ", 
       RowBox[{
        SubsuperscriptBox["\[Tau]", "1", "2"], "+", 
        SubsuperscriptBox["\[Tau]", "2", "2"]}]}], ",", " ", 
      RowBox[{
       SuperscriptBox["h", "\[Nu]\[Mu]"], "\[Rule]", 
       RowBox[{
        SubsuperscriptBox["\[Tau]", "1", "2"], "+", 
        SubsuperscriptBox["\[Tau]", "2", "2"]}]}]}], "}"}]}], "//", 
   "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703850569923375*^9, 3.703850592998478*^9}, 
   3.703850969788463*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.703850614117854*^9, 3.703850985157032*^9, 
  3.70385167343857*^9, 3.703852263058077*^9, 3.703864034580359*^9, 
  3.703864299705571*^9, 3.703865387190852*^9, 3.703865481502264*^9, 
  3.7038663855405607`*^9, 3.7039073748700438`*^9, 3.703926802217546*^9, 
  3.703939746768136*^9, 3.703941636381999*^9, 3.703942898558766*^9, 
  3.703955683595269*^9, 3.703992782323887*^9, 3.704042478501471*^9, 
  3.704043679327441*^9, 3.7040448182489033`*^9, 3.704106764500568*^9, 
  3.70459567472539*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparison for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.703850922797865*^9, 3.703850925756201*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Tau]", "1"], 
      RowBox[{"R2", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["\[Tau]", "2"], 
      RowBox[{"W", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "-", 
     RowBox[{"Gdlnkdlnk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{"Exp", "[", "s", "]"}], ",", " ", 
       RowBox[{"Exp", "[", "t", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "\[Mu]\[Nu]"], "\[Rule]", 
       SubscriptBox["\[Tau]", "1"]}], ",", 
      RowBox[{
       SuperscriptBox["h", "\[Mu]\[Nu]"], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["\[Tau]", "1"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Tau]", "2"]}]}]}], ",", " ", 
      RowBox[{
       SuperscriptBox["h", "\[Nu]\[Mu]"], "\[Rule]", 
       RowBox[{
        SubscriptBox["\[Tau]", "1"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Tau]", "2"]}]}]}]}], "}"}]}], "//", "PowerExpand"}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.703850633651363*^9, 3.703850684260041*^9}, {
  3.7038507497004747`*^9, 3.703850765402812*^9}, {3.703850974644763*^9, 
  3.7038509751873198`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.703850700109921*^9, {3.703850767033495*^9, 3.703850788645651*^9}, 
   3.703850999943334*^9, 3.703851690956584*^9, 3.7038522802077427`*^9, 
   3.70386405333773*^9, 3.703864318771892*^9, 3.7038654048353977`*^9, 
   3.703865498602664*^9, 3.703866400281083*^9, 3.7039073901464987`*^9, 
   3.703926813666727*^9, 3.703939761786434*^9, 3.7039416513981733`*^9, 
   3.7039429169026117`*^9, 3.703955699587185*^9, 3.703992796512438*^9, 
   3.704042496321892*^9, 3.7040436908128347`*^9, 3.704044831579365*^9, 
   3.70410677777472*^9, 3.704595692562498*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparison for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.7038509314933453`*^9, 3.703850934332196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Tau]", "1"], 
      RowBox[{"R2", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["\[Tau]", "2"], 
      RowBox[{"W", "[", 
       RowBox[{"s", ",", "t"}], "]"}]}], "-", 
     RowBox[{"Gdlnkdlnk", "[", 
      RowBox[{
       SubscriptBox["r", "0"], ",", 
       RowBox[{"Exp", "[", "s", "]"}], ",", " ", 
       RowBox[{"Exp", "[", "t", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "\[Mu]\[Nu]"], "\[Rule]", 
       SubscriptBox["\[Tau]", "1"]}], ",", 
      RowBox[{
       SuperscriptBox["h", "\[Mu]\[Nu]"], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["\[Tau]", "1"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Tau]", "2"]}]}]}], ",", " ", 
      RowBox[{
       SuperscriptBox["h", "\[Nu]\[Mu]"], "\[Rule]", 
       RowBox[{
        SubscriptBox["\[Tau]", "1"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Tau]", "2"]}]}]}]}], "}"}]}], "//", "PowerExpand"}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7038508048638144`*^9, 3.70385083355511*^9}, 
   3.703850980310288*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7038508516702003`*^9, 3.7038510146472387`*^9, 
  3.703851708111578*^9, 3.703852296313176*^9, 3.703864075869279*^9, 
  3.70386434068832*^9, 3.703865423760289*^9, 3.703865515823331*^9, 
  3.703866414879077*^9, 3.70390740674713*^9, 3.703926825552662*^9, 
  3.703939776591703*^9, 3.7039416666433372`*^9, 3.703942935058673*^9, 
  3.7039557163566513`*^9, 3.703992810659401*^9, 3.7040425140788813`*^9, 
  3.704043702544283*^9, 3.704044844893218*^9, 3.704106791045375*^9, 
  3.70459571018196*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1590, 889},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Times New Roman", 
    FontProperties -> {"FontSerifed" -> True}], 
   Cell[
    StyleData["Subsection"], FontFamily -> "Times New Roman", 
    FontProperties -> {"FontSerifed" -> True}], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Times New Roman", 
    FontProperties -> {"FontSerifed" -> True}], 
   Cell[
    StyleData["Text"], FontFamily -> "Times New Roman", 
    FontProperties -> {"FontSerifed" -> True}], 
   Cell[
    StyleData["DisplayFormula"], FontFamily -> "Times New Roman"]}, Visible -> 
  False, FrontEndVersion -> 
  "11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 21, 2016)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 378, 8, 126, "Input"],
Cell[939, 30, 371, 8, 71, "Text"],
Cell[1313, 40, 155, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[1493, 46, 99, 1, 63, "Section"],
Cell[1595, 49, 3451, 80, 268, "Text"],
Cell[5049, 131, 240, 4, 31, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5326, 140, 157, 2, 63, "Section"],
Cell[CellGroupData[{
Cell[5508, 146, 186, 2, 43, "Subsection"],
Cell[5697, 150, 4099, 95, 621, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9833, 250, 330, 9, 43, "Subsection"],
Cell[10166, 261, 187, 5, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10390, 271, 375, 9, 47, "Subsection"],
Cell[10768, 282, 3819, 114, 147, "Text"],
Cell[14590, 398, 8233, 220, 436, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22860, 623, 501, 12, 47, "Subsection"],
Cell[23364, 637, 941, 22, 74, "Text"],
Cell[CellGroupData[{
Cell[24330, 663, 10599, 259, 510, "Input"],
Cell[CellGroupData[{
Cell[34954, 926, 2174, 41, 42, "Print"],
Cell[37131, 969, 1457, 26, 27, "Print"],
Cell[38591, 997, 1752, 34, 50, "Print"],
Cell[40346, 1033, 924, 13, 24, "Print"],
Cell[41273, 1048, 3802, 85, 42, "Print"],
Cell[45078, 1135, 3387, 73, 44, "Print"],
Cell[48468, 1210, 1586, 29, 37, "Print"],
Cell[50057, 1241, 3349, 73, 50, "Print"],
Cell[53409, 1316, 926, 13, 24, "Print"],
Cell[54338, 1331, 6049, 143, 54, "Print"],
Cell[60390, 1476, 5633, 130, 43, "Print"],
Cell[66026, 1608, 4376, 95, 44, "Print"],
Cell[70405, 1705, 1664, 30, 37, "Print"],
Cell[72072, 1737, 5476, 129, 49, "Print"],
Cell[77551, 1868, 924, 13, 24, "Print"],
Cell[78478, 1883, 9267, 226, 54, "Print"],
Cell[87748, 2111, 8924, 217, 55, "Print"],
Cell[96675, 2330, 8053, 189, 44, "Print"],
Cell[104731, 2521, 5096, 118, 43, "Print"],
Cell[109830, 2641, 1748, 31, 37, "Print"],
Cell[111581, 2674, 8558, 207, 49, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120200, 2888, 330, 6, 43, "Subsection"],
Cell[120533, 2896, 684, 17, 54, "Text"],
Cell[121220, 2915, 2443, 75, 96, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123712, 2996, 215, 3, 63, "Section"],
Cell[CellGroupData[{
Cell[123952, 3003, 680, 14, 47, "Subsection"],
Cell[124635, 3019, 564, 13, 31, "Text"],
Cell[125202, 3034, 13008, 409, 410, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138247, 3448, 291, 5, 43, "Subsection"],
Cell[CellGroupData[{
Cell[138563, 3457, 681, 17, 32, "Input"],
Cell[139247, 3476, 849, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140133, 3493, 1017, 30, 52, "Input"],
Cell[141153, 3525, 704, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141894, 3540, 1386, 42, 54, "Input"],
Cell[143283, 3584, 1035, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144355, 3604, 1653, 50, 54, "Input"],
Cell[146011, 3656, 907, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146955, 3674, 1514, 45, 52, "Input"],
Cell[148472, 3721, 903, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149412, 3739, 930, 28, 52, "Input"],
Cell[150345, 3769, 858, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151240, 3786, 2001, 62, 52, "Input"],
Cell[153244, 3850, 838, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154119, 3867, 2628, 81, 58, "Input"],
Cell[156750, 3950, 889, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157676, 3968, 3104, 93, 78, "Input"],
Cell[160783, 4063, 919, 14, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161763, 4084, 213, 3, 63, "Section"],
Cell[CellGroupData[{
Cell[162001, 4091, 815, 18, 45, "Subsection"],
Cell[162819, 4111, 576, 12, 33, "Text"],
Cell[163398, 4125, 7832, 253, 235, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171267, 4383, 237, 3, 43, "Subsection"],
Cell[CellGroupData[{
Cell[171529, 4390, 472, 10, 32, "Input"],
Cell[172004, 4402, 841, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172882, 4419, 167, 5, 32, "Input"],
Cell[173052, 4426, 843, 12, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[173944, 4444, 169, 2, 43, "Subsection"],
Cell[174116, 4448, 294, 8, 31, "Text"],
Cell[CellGroupData[{
Cell[174435, 4460, 907, 30, 32, "Input"],
Cell[175345, 4492, 328, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175710, 4502, 913, 30, 32, "Input"],
Cell[176626, 4534, 349, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177012, 4544, 1159, 36, 32, "Input"],
Cell[178174, 4582, 372, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178583, 4592, 1043, 35, 32, "Input"],
Cell[179629, 4629, 326, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179992, 4639, 1208, 39, 32, "Input"],
Cell[181203, 4680, 336, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181576, 4690, 2744, 90, 54, "Input"],
Cell[184323, 4782, 483, 7, 32, "Output"]
}, Open  ]],
Cell[184821, 4792, 118, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[184964, 4797, 988, 32, 52, "Input"],
Cell[185955, 4831, 312, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186304, 4841, 1767, 55, 52, "Input"],
Cell[188074, 4898, 359, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188470, 4909, 1822, 55, 52, "Input"],
Cell[190295, 4966, 483, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190815, 4978, 1757, 55, 52, "Input"],
Cell[192575, 5035, 352, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192976, 5046, 343, 5, 43, "Subsection"],
Cell[CellGroupData[{
Cell[193344, 5055, 180, 2, 34, "Subsubsection"],
Cell[193527, 5059, 4731, 157, 202, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198295, 5221, 511, 10, 34, "Subsubsection"],
Cell[CellGroupData[{
Cell[198831, 5235, 833, 23, 52, "Input"],
Cell[199667, 5260, 767, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200471, 5276, 1133, 34, 52, "Input"],
Cell[201607, 5312, 786, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202430, 5328, 1321, 39, 54, "Input"],
Cell[203754, 5369, 786, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204577, 5385, 2688, 84, 54, "Input"],
Cell[207268, 5471, 786, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208091, 5487, 828, 22, 32, "Input"],
Cell[208922, 5511, 786, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209745, 5527, 853, 23, 32, "Input"],
Cell[210601, 5552, 800, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211438, 5569, 1918, 58, 52, "Input"],
Cell[213359, 5629, 787, 11, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214207, 5647, 1132, 28, 42, "Subsection"],
Cell[CellGroupData[{
Cell[215364, 5679, 865, 26, 49, "Input"],
Cell[216232, 5707, 820, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217089, 5724, 1126, 34, 52, "Input"],
Cell[218218, 5760, 793, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219048, 5776, 1004, 30, 52, "Input"],
Cell[220055, 5808, 784, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220876, 5824, 1488, 44, 52, "Input"],
Cell[222367, 5870, 789, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223193, 5886, 1302, 38, 52, "Input"],
Cell[224498, 5926, 785, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225320, 5942, 1358, 39, 52, "Input"],
Cell[226681, 5983, 811, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227529, 6000, 1239, 36, 51, "Input"],
Cell[228771, 6038, 785, 11, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229605, 6055, 487, 11, 42, "Subsection"],
Cell[CellGroupData[{
Cell[230117, 6070, 968, 29, 60, "Input"],
Cell[231088, 6101, 736, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231861, 6117, 1230, 39, 62, "Input"],
Cell[233094, 6158, 717, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233848, 6173, 1438, 45, 63, "Input"],
Cell[235289, 6220, 708, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236034, 6235, 1938, 55, 62, "Input"],
Cell[237975, 6292, 850, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238862, 6310, 1089, 28, 50, "Input"],
Cell[239954, 6340, 756, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240747, 6356, 1036, 28, 50, "Input"],
Cell[241786, 6386, 737, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242560, 6402, 1743, 55, 61, "Input"],
Cell[244306, 6459, 855, 13, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245222, 6479, 157, 2, 63, "Section"],
Cell[CellGroupData[{
Cell[245404, 6485, 673, 13, 43, "Subsection"],
Cell[CellGroupData[{
Cell[246102, 6502, 587, 15, 35, "Input"],
Cell[246692, 6519, 773, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247502, 6535, 631, 18, 49, "Input"],
Cell[248136, 6555, 768, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248941, 6572, 640, 19, 50, "Input"],
Cell[249584, 6593, 731, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250352, 6609, 982, 27, 50, "Input"],
Cell[251337, 6638, 737, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252111, 6654, 658, 18, 49, "Input"],
Cell[252772, 6674, 735, 11, 32, "Output"]
}, Open  ]],
Cell[253522, 6688, 614, 17, 31, "Text"],
Cell[CellGroupData[{
Cell[254161, 6709, 1433, 41, 49, "Input"],
Cell[255597, 6752, 808, 12, 32, "Output"]
}, Open  ]],
Cell[256420, 6767, 681, 20, 34, "Text"],
Cell[CellGroupData[{
Cell[257126, 6791, 1160, 36, 49, "Input"],
Cell[258289, 6829, 694, 10, 32, "Output"]
}, Open  ]],
Cell[258998, 6842, 617, 17, 31, "Text"],
Cell[CellGroupData[{
Cell[259640, 6863, 1458, 45, 51, "Input"],
Cell[261101, 6910, 740, 11, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261890, 6927, 343, 9, 43, "Subsection"],
Cell[CellGroupData[{
Cell[262258, 6940, 313, 6, 32, "Input"],
Cell[262574, 6948, 691, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263302, 6963, 264, 6, 32, "Input"],
Cell[263569, 6971, 710, 12, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264316, 6988, 244, 5, 32, "Input"],
Cell[264563, 6995, 676, 11, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265276, 7011, 236, 6, 34, "Subsubsection"],
Cell[265515, 7019, 1069, 40, 45, "Input"],
Cell[CellGroupData[{
Cell[266609, 7063, 1144, 38, 60, "Input"],
Cell[267756, 7103, 92, 1, 32, "Output"]
}, Open  ]],
Cell[267863, 7107, 2419, 89, 79, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[270343, 7203, 227, 3, 63, "Section"],
Cell[270573, 7208, 1520, 55, 144, "Text"],
Cell[CellGroupData[{
Cell[272118, 7267, 233, 3, 43, "Subsection"],
Cell[272354, 7272, 8619, 298, 258, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281010, 7575, 384, 10, 43, "Subsection"],
Cell[281397, 7587, 1849, 59, 141, "Input"],
Cell[CellGroupData[{
Cell[283271, 7650, 1296, 39, 62, "Input"],
Cell[284570, 7691, 737, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285344, 7707, 5360, 169, 144, "Input"],
Cell[290707, 7878, 489, 7, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291245, 7891, 166, 2, 43, "Subsection"],
Cell[291414, 7895, 524, 10, 31, "Text"],
Cell[CellGroupData[{
Cell[291963, 7909, 275, 4, 34, "Subsubsection"],
Cell[292241, 7915, 3019, 92, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295297, 8012, 460, 14, 38, "Subsubsection"],
Cell[295760, 8028, 1536, 46, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297333, 8079, 131, 1, 34, "Subsubsection"],
Cell[297467, 8082, 1012, 34, 112, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298516, 8121, 545, 18, 39, "Subsubsection"],
Cell[299064, 8141, 1821, 58, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300922, 8204, 104, 1, 34, "Subsubsection"],
Cell[CellGroupData[{
Cell[301051, 8209, 460, 12, 32, "Input"],
Cell[301514, 8223, 560, 8, 32, "Output"]
}, Open  ]],
Cell[302089, 8234, 302, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[302416, 8249, 932, 24, 35, "Input"],
Cell[303351, 8275, 627, 9, 32, "Output"]
}, Open  ]],
Cell[303993, 8287, 303, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[304321, 8302, 1264, 36, 35, "Input"],
Cell[305588, 8340, 535, 8, 32, "Output"]
}, Open  ]],
Cell[306138, 8351, 302, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[306465, 8366, 1335, 38, 35, "Input"],
Cell[307803, 8406, 597, 9, 32, "Output"]
}, Open  ]],
Cell[308415, 8418, 304, 11, 31, "Text"],
Cell[CellGroupData[{
Cell[308744, 8433, 1260, 37, 35, "Input"],
Cell[310007, 8472, 538, 8, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


